Distinguishing crystallographic groups by their finite quotients

Using the computer algebra program GAP, we show that all crystallographic groups in dimensions at most 4 are distinguished from each other by their sets of finite quotients.

==> anc/0_ReadMe.txt <==
These files constitute the code used in the paper "Distinguishing crystallographic groups by their
finite quotients" [Piwek--Popovic--Wilkes]. The code was developed in GAP 4.10.2, using especially the functionality of the package CrystCat.

To set up the code, first read the file Initialize.txt in a GAP window.
gap> Read("Initialize.txt");

To run the cohomology group calculations as used in Section 5.3 of the named paper, beginning at some specified Z-class in the CrystCat catalogue, one enters the data of the starting Z-Class and reads the file ComputationLoopWithStart.txt.

gap> dim:=4;
gap> startat := [4,1,1,1];
gap> Read("ComputationLoopWithStart.txt");

This writes an output both to the screen and to an output text file. By default this file is "defaultoutput.rtf", but may be changed with the following command. 

gap> streamout := OutputTextFile("foo.rtf", true);

The complete log file resulting from a full run of this program in the more time-intensive dimension 4 case is included in this folder as "CohomDim4-final.rtf".

The code which distinguishes conjugacy classes of point groups as in Section 5.2 may be called similarly.

gap> dim:=4;
gap> startat := [4,1,1,1];
gap> Read("ConjugacyLoopWithStart.txt");

Again a complete log file is included as "CojugacyDim4-final.rtf".

==> anc/ActionOfNormalizer.txt <==
# The code in this file computes the action of the normalizer of the point group H in some matrix group GL(d, Z/e) upon the cohomology group H^2(H,(Z/eZ)d).

EvaluateCocycleAtElement := function(coc, fact)
#Here a cocycle coc is given as vector of length dim*nrgens, which specifies the value of coc on the generators; fact is a representation of group element in terms of its generators
#We must have defined gens as the generating set of the integral matrix group H
#it returns a vector, the value of coc at the element represented by fact

local zeromatrix, res,l,j,j2, powers,p,pref, convertedcocycle, lg, rtn,k;

lg:= Length(gens);
zeromatrix := 0*gens[1];
res := ListWithIdenticalEntries(lg, zeromatrix);
pref:=[];
#Now we compute the matrices to be applied to coc(gen[i]) and summed to find the value of coc at the element represented by the string fact
l:=Length(fact)/2; 
for j in [0..(l-1)] do
    	if j > 0 then
			j2 := 2*j;
			pref := fact{[1..j2]};	
#prefix obtained by cutting first j POWERS
	else
			pref := [];
			j2 := 0;
	fi;

	powers := 0;
	p := fact[2*j+2];			
	if p > 0 then
		for k in [0..(p-1)] do		#	compute s(x^k) if k positive
			powers := powers + gens[fact[2*j+1]]^k;
		od;
	else
		for k in [1..(-p)] do
			powers := powers - gens[fact[2*j+1]]^(-k);
		od;
	fi;
		res[fact[2*j+1]] := res[fact[2*j+1]] + ExtToMult(pref,gens,H)*powers;

od;
#And now use the values of coc at the generators to spit out the correct value of the cocycle at the group element

convertedcocycle := VectIntoMat(coc, lg);
rtn:=ListWithIdenticalEntries(dim, 0);
for j in [1..lg] do 
  rtn := rtn + res[j] * convertedcocycle[j];
od;
return rtn;

end;




ActionFunction := function(cohelt, g)
#cohelt is an element of 2Coh; g is an element of N(HModE, GL(dim, E)) for some E
#We must have predefined H,HModE,gensModE, gens, e,q, QuotTo2Coh, and the various cochain group maps
#Must first lift these to elements upon which we can 'act' -- though the lifts are noncanonical and this isn't really an action until we pass to a quotient

local ginv, cocyclerep,cocyclerep2, ConjugatedGenerator, CocycleAtConjugatedGenerators, i, lg, fact , imagecocycle, ginvlift, F, homfromfree;

#Necessary to compute inverse to deal with left v right action issues
ginv := g^(-1);

#Lift CohElt to a cocycle given as a vector mod q
cocyclerep2 := PreImagesRepresentative(QuotTo2Coh, cohelt);
cocyclerep := PreImage(BijZqDToCoch, cocyclerep2);
#Print("Start cocycle: ", cocyclerep);
#Now find and factorize the image of the generators when conjugated on left by n
CocycleAtConjugatedGenerators := [];
ConjugatedGenerator :=[];
F:= FreeGroup(nrgens);
homfromfree:=GroupHomomorphismByImages(F, HModE, gensModE);
fact:=[];
for i in [1..nrgens] do
ConjugatedGenerator[i] := OnPoints(gensModE[i], ginv);
#Print(ConjugatedGenerator);
#fact[i]:= ExtRepOfObj(Factorization(HModE, ConjugatedGenerator[i]));
fact[i]:= ExtRepOfObj(PreImagesRepresentative(homfromfree, ConjugatedGenerator[i]));
CocycleAtConjugatedGenerators[i] := EvaluateCocycleAtElement(cocyclerep, fact[i]);
od;


#Now we must lift ginv to an integer matrix which can act on CocycleAtConjugatedGenerators, and make it so act to obtain the image cocycle

ginvlift := ApplyIntToMat(ginv);
imagecocycle := [];
for i in [1..nrgens] do
imagecocycle[i] := ginv * CocycleAtConjugatedGenerators[i];
od;

#and finally turn this back into an element of Coh2
imagecocycle := MatIntoVect(imagecocycle, nrgens);
#Print("Image cocycle: ",imagecocycle);
imagecocycle := ImageElm(BijZqDToCoch, imagecocycle);
return ImageElm(QuotTo2Coh, imagecocycle);


end;

==> anc/AltConjugacy.txt <==
# Subroutines to decide conjugacy problems over Z/QZ, via the procedures outlined in Section 5.2

NormAsAutGroup := function(H, N, gens)
  local n, i, imgens, naut, set, rtn;
set := [];
for n in N do
 imgens := [];
 for i in [1..Length(gens)] do 
  imgens[i] := n^(-1) * gens[i] *n; 
 od;
 naut := GroupHomomorphismByImagesNC(H, H, gens, imgens);
 if not naut in set then Add(set, naut); fi;
od;
rtn := Subgroup(AutomorphismGroup(H), set);
return rtn;
end;

AltConjModQ := function(H1, H2, q)
#H1 and H2 are isomorphic groups, assumed that GeneratorsOfGroup are matched up by some isomorphism
local gens1, gens2, TAB, basis, add, x, a, Auts, imgens2, rtn, i,p;

# Q SHOULD BE A PRIME, BUT NOT BE 2

rtn:=fail;
gens1 := GeneratorsOfGroup(H1);
gens2 := GeneratorsOfGroup(H2);
Auts := AutomorphismGroup(H2);

for a in Auts do
  imgens2 := OnTuples(gens2, a);
  TAB := FindTAB(gens1, imgens2);
  basis := BasisNullspaceModN(TransposedMat(TAB), q);
  if Length(basis) = 0 then continue; fi;
  for i in [1..Length(basis)] do 
   basis[i] := VectIntoMat(basis[i], dim);
  od;
  add := AdditiveGroup(One(Integers mod q)*basis);
  for x in add do 
    if DeterminantMat(x) <> 0*One(Integers mod q) then rtn := x; break; fi;
    #assumes q is prime for this implementation of Det
  od;
  if rtn <> fail then break; fi;
od;
return rtn;
end;


IsInvertibleModQ := function(n,q)
local nint, prim, rtn,i;
prim := PrimeDivisors(q);
rtn:= true;
nint:= Int(n);
for i in [1..Length(prim)] do
 if RemInt(nint, prim[i]) = 0 then rtn := false; break; fi;
od;
return rtn;
end;

AltConjModCompositeQ := function(H1, H2, q)
#H1 and H2 are isomorphic groups, assumed that GeneratorsOfGroup are matched up by some isomorphism
local gens1, gens2, TAB, basis, add, x, a, Auts, imgens2, rtn, i,p;

# Q SHOULD NOT BE 2

rtn:=fail;
gens1 := GeneratorsOfGroup(H1);
gens2 := GeneratorsOfGroup(H2);
Auts := AutomorphismGroup(H2);

for a in Auts do
  imgens2 := OnTuples(gens2, a);
  TAB := FindTAB(gens1, imgens2);
  basis := BasisNullspaceModN(TransposedMat(TAB), q);
  if Length(basis) = 0 then continue; fi;
  for i in [1..Length(basis)] do 
   basis[i] := VectIntoMat(basis[i], dim);
  od;
  add := AdditiveGroup(One(Integers mod q)*basis);
  for x in add do 
    if IsInvertibleModQ(DeterminantMatDivFree(x),q) then rtn := x; break; fi;
    #assumes q is prime for this implementation of Det
  od;
  if rtn <> fail then break; fi;
od;
return rtn;
end;


AltConjugatorInto := function(H1, H2, H2q, q) 
  local H1q, ConjSet, N, rep, isconj, i, temp, g, GLq, lg, gens1q, n;
#gens are the generators of a group H1; H2Q is a mod q reduction of a group of size equal to H1

if q =2 then return ConjugatorInto(GeneratorsOfGroup(H1), AsGroup(One(Integers mod 2)*Elements(H2)), 2); fi;

GLq := GL(dim, Integers mod q);

rep := AltConjModQ(H1,H2,q);
ConjSet := [];


if rep = fail then return fail; fi;

N := Normalizer(GLq, H2q);

for n in N do 
 Add(ConjSet, rep*n);
od;

return ConjSet;
end;

AltConjugacyLoopQClass := function(dim,sys,qclass, q)
  local i,j,nrzcl, Hs, HmodQs, 1Cohs, 2Cohs, genss, lg, temp, conjmod2,g, conjover2, conjover3;

nrzcl := NrZClassesQClass(dim, sys, qclass);
Hs := []; genss:=[]; 1Cohs := []; 2Cohs := []; HmodQs := [];

for i in [1..nrzcl] do Hs[i] := MatGroupZClass(dim,sys,qclass,i);
genss[i] := GeneratorsOfGroup(Hs[i]);
temp := ComputeCohomology(Hs[i], genss[i],Size(MatGroupZClass(dim,sys,qclass,1)));
1Cohs[i] := temp[1]; 2Cohs[i] := temp[2];
od;
lg := Length(genss[1]);

for i in [1..nrzcl] do for j in [(i+1)..nrzcl] do
Print("For class pair (", i, ", ", j, "): ");

#Attempt to eliminate trivial cases; note that the 3rd case only works because we know that within each ZClass no groups are profinitely equivalent

if Size(1Cohs[i]) <> Size(1Cohs[j]) then 
  Print("groups not conjugate (different 1-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different 2-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different numbers of space groups)\n"); continue;
fi;

#this section attempts to save time computing the HmodQs
if IsBound(HmodQs[i]) then
   conjover2 := false;
   conjmod2 := AltConjugatorInto(genss[j], Hs[i], HmodQs[i], q);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",q,"\n"); continue;
   else 
      for g in conjmod2 do
       if q = 2 then 
          if ExistsLiftMod2To2Adic(Hs[i], genss[j], g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;    
       else
          if ExistsLiftModQToQAdic(Hs[i], genss[j], q, g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;      
       fi;   
      od; 
   if temp = false then 
       Print("groups not conjugate over the ", q,"-adic integers\n"); continue; 
   fi;
   fi;

  
else
   temp := false;
   if not IsBound(HmodQs[j]) then 
     HmodQs[j] := AsGroup(One(Integers mod q)*Elements(Hs[j]));
   fi;
   conjmod2 := AltConjugatorInto(genss[i], Hs[j], HmodQs[j], q);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",q,"\n"); continue;
   else 
      for g in conjmod2 do
       if q = 2 then 
          if ExistsLiftMod2To2Adic(Hs[j], genss[i], g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;    
       else
          if ExistsLiftModQToQAdic(Hs[j], genss[i], q, g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;      
       fi;   
      od; 
   Print("groups not conjugate over the ", q,"-adic integers\n"); continue;
   fi;
fi;
od;od;
end;

AltConjugacyLoopQClass235 := function(dim,sys,qclass)
  local i,j,nrzcl, Hs, Hmod2s, Hmod3s, Hmod5s, 1Cohs, 2Cohs, genss, lg, temp, conjover2, conjover3, conjmod2,conjmod3,conjover5, conjmod5,g;

nrzcl := NrZClassesQClass(dim, sys, qclass);
Hs := []; genss:=[]; 1Cohs := []; 2Cohs := []; Hmod2s := []; Hmod3s:=[]; Hmod5s :=[];

for i in [1..nrzcl] do Hs[i] := MatGroupZClass(dim,sys,qclass,i);
genss[i] := GeneratorsOfGroup(Hs[i]);
temp := ComputeCohomology(Hs[i], genss[i],Size(MatGroupZClass(dim,sys,qclass,1)));
1Cohs[i] := temp[1]; 2Cohs[i] := temp[2];
od;
lg := Length(genss[1]);

for i in [1..nrzcl] do for j in [(i+1)..nrzcl] do
Print("For class pair (", i, ", ", j, "): ");
AppendTo(streamout, "For class pair (", i, ", ", j, "): ");
#Attempt to eliminate trivial cases; note that the 3rd case only works because we know that within each ZClass no groups are profinitely equivalent

if Size(1Cohs[i]) <> Size(1Cohs[j]) then 
  Print("groups not conjugate (different 1-cohomology)\n"); 
  AppendTo(streamout, "groups not conjugate (different 1-cohomology)\n");continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different 2-cohomology)\n"); 
  AppendTo(streamout, "groups not conjugate (different 2-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different numbers of space groups)\n"); 
  AppendTo(streamout, "groups not conjugate (different numbers of space groups)\n"); continue;
fi;

#first do 2-adics, then 3-adics, then 5-adics
conjover2 := false;
if IsBound(Hmod2s[i]) then
   conjmod2 := AltConjugatorInto(Hs[j], Hs[i], Hmod2s[i], 2);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",2,"\n");
      AppendTo(streamout, "groups not conjugate modulo ",2,"\n");  continue;
   else 
      for g in conjmod2 do
         if ExistsLiftMod2To2Adic(Hs[i], genss[j], g) then 
           conjover2:=true; break;
         fi;   
      od; 
   if conjover2 = false then 
      Print("groups not conjugate over the ", 2,"-adic integers\n"); 
      AppendTo(streamout, "groups not conjugate over the ", 2,"-adic integers\n"); continue; 
   fi;
   fi;

  
else
   if not IsBound(Hmod2s[j]) then 
     Hmod2s[j] := AsGroup(One(Integers mod 2)*Elements(Hs[j]));
   fi;
   conjmod2 := AltConjugatorInto(Hs[i],Hs[j], Hmod2s[j], 2);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",2,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",2,"\n"); continue;
   else 
      for g in conjmod2 do
          if ExistsLiftMod2To2Adic(Hs[j], genss[i], g) then 
             conjover2:=true; break;
          fi;    
       
      od; 
  if conjover2 = false then 
      Print("groups not conjugate over the ", 2,"-adic integers\n");
      AppendTo(streamout, "groups not conjugate over the ", 2,"-adic integers\n"); continue; 
   fi;
   fi;
fi;
conjover3 := false;
if IsBound(Hmod3s[i]) then
   conjmod3 := AltConjugatorInto(Hs[j], Hs[i], Hmod3s[i], 3);
   if conjmod3 = fail then 
      Print("groups not conjugate modulo ",3,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",3,"\n"); continue;
   else 
      for g in conjmod3 do
       if ExistsLiftModQToQAdic(Hs[i], genss[j], 3, g) then 
          conjover3:=true; break;
       fi;   
      od; 
   if conjover3= false then 
       Print("groups not conjugate over the ", 3,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ", 3,"-adic integers\n");        continue; 
   fi;
   fi;

  
else
   if not IsBound(Hmod3s[j]) then 
     Hmod3s[j] := AsGroup(One(Integers mod 3)*Elements(Hs[j]));
   fi;
   conjmod3 := AltConjugatorInto(Hs[i], Hs[j], Hmod3s[j], 3);
   if conjmod3 = fail then 
      Print("groups not conjugate modulo ",3,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",3,"\n"); continue;
   else 
      for g in conjmod3 do
          if ExistsLiftModQToQAdic(Hs[j], genss[i], 3, g) then 
                 conjover3:=true; break;
          fi;      
      od; 
      if conjover3= false then 
       Print("groups not conjugate over the ", 3,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ", 3,"-adic integers\n");              continue; 
      fi;
   fi;
fi;

conjover5 := false;
if IsBound(Hmod5s[i]) then
   conjmod5 := AltConjugatorInto(Hs[j], Hs[i], Hmod5s[i], 5);
   if conjmod5 = fail then 
      Print("groups not conjugate modulo ",5,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",5,"\n"); continue;
   else 
      for g in conjmod5 do
       if ExistsLiftModQToQAdic(Hs[i], genss[j], 5, g) then 
          conjover5:=true; break;
       fi;   
      od; 
   if conjover5= false then 
       Print("groups not conjugate over the ", 5,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ",5,"-adic integers\n");        continue; 
   fi;
   fi;

  
else
   if not IsBound(Hmod5s[j]) then 
     Hmod5s[j] := AsGroup(One(Integers mod 5)*Elements(Hs[j]));
   fi;
   conjmod5 := AltConjugatorInto(Hs[i], Hs[j], Hmod5s[j], 5);
   if conjmod5 = fail then 
      Print("groups not conjugate modulo ",5,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",5,"\n"); continue;
   else 
      for g in conjmod5 do
          if ExistsLiftModQToQAdic(Hs[j], genss[i], 5, g) then 
                 conjover5:=true; break;
          fi;      
      od; 
      if conjover5= false then 
       Print("groups not conjugate over the ", 5,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ", 5,"-adic integers\n");              continue; 
      fi;
   fi;
fi;




if conjover2 and conjover3 and conjover5 then 
 Print("groups ARE conjugate over 2-adic and 3-adic and 5-adic integers\n");
 AppendTo(streamout, "groups ARE conjugate over 2-adic and 3-adic and 5-adic integers\n");
fi;
od;od;
end;



==> anc/CohomDim4-final.rtf <==
Started program in dimension 4: containing 33 crystal systems 
 
Started crystal system (4 1): containing 2 Q-classes 
Started QClass (4 1 1): containing 1 Z-classes 
For the Z-class (4 1 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 1 2): containing 1 Z-classes 
For the Z-class (4 1 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 2): containing 3 Q-classes 
Started QClass (4 2 1): containing 2 Z-classes 
For the Z-class (4 2 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 2 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 2 2): containing 2 Z-classes 
For the Z-class (4 2 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 2 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 2 3): containing 2 Z-classes 
For the Z-class (4 2 3 1):
q: 4
Size of H2(H,Z): 16
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 2 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 3): containing 2 Q-classes 
Started QClass (4 3 1): containing 3 Z-classes 
For the Z-class (4 3 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 3 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 3 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 3 2): containing 3 Z-classes 
For the Z-class (4 3 2 1):
q: 4
Size of H2(H,Z): 16
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 3 2 2):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 3 2 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 4): containing 4 Q-classes 
Started QClass (4 4 1): containing 6 Z-classes 
For the Z-class (4 4 1 1):
q: 4
Size of H2(H,Z): 64
Number of orbits: 13
All 13 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 1 2):
q: 4
Size of H2(H,Z): 16
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 1 3):
q: 4
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 1 4):
q: 4
Size of H2(H,Z): 16
Number of orbits: 7
All 7 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 1 5):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 1 6):
q: 4
Size of H2(H,Z): 8
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 4 2): containing 7 Z-classes 
For the Z-class (4 4 2 1):
q: 4
Size of H2(H,Z): 32
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 2 2):
q: 4
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 2 3):
q: 4
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 2 4):
q: 4
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 2 5):
q: 4
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 2 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 4 2 7):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 4 3): containing 6 Z-classes 
For the Z-class (4 4 3 1):
q: 4
Size of H2(H,Z): 16
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 4 3 3):
q: 4
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 3 4):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 3 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 4 3 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 4 4): containing 6 Z-classes 
For the Z-class (4 4 4 1):
q: 8
Size of H2(H,Z): 256
Number of orbits: 46
All 46 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 4 2):
q: 8
Size of H2(H,Z): 32
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 4 3):
q: 8
Size of H2(H,Z): 32
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 4 4):
q: 8
Size of H2(H,Z): 32
Number of orbits: 14
All 14 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 4 5):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 4 4 6):
q: 8
Size of H2(H,Z): 8
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 5): containing 2 Q-classes 
Started QClass (4 5 1): containing 13 Z-classes 
For the Z-class (4 5 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 1 2):
q: 4
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 3):
q: 4
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 4):
q: 4
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 5):
q: 4
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 6):
q: 4
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 7):
q: 4
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 8):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 1 9):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 1 10):
q: 4
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 1 11):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 1 12):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 1 13):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 5 2): containing 9 Z-classes 
For the Z-class (4 5 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 5 2 2):
q: 8
Size of H2(H,Z): 256
Number of orbits: 19
All 19 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 3):
q: 8
Size of H2(H,Z): 32
Number of orbits: 14
All 14 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 4):
q: 8
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 5):
q: 8
Size of H2(H,Z): 32
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 6):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 7):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 8):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 5 2 9):
q: 8
Size of H2(H,Z): 8
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 6): containing 3 Q-classes 
Started QClass (4 6 1): containing 12 Z-classes 
For the Z-class (4 6 1 1):
q: 8
Size of H2(H,Z): 512
Number of orbits: 104
All 104 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 2):
q: 8
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 3):
q: 8
Size of H2(H,Z): 64
Number of orbits: 40
All 40 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 4):
q: 8
Size of H2(H,Z): 64
Number of orbits: 20
All 20 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 5):
q: 8
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 6):
q: 8
Size of H2(H,Z): 64
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 7):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 8):
q: 8
Size of H2(H,Z): 16
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 9):
q: 8
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 10):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 11):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 1 12):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 6 2): containing 12 Z-classes 
For the Z-class (4 6 2 1):
q: 8
Size of H2(H,Z): 256
Number of orbits: 60
All 60 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 2):
q: 8
Size of H2(H,Z): 32
Number of orbits: 20
All 20 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 3):
q: 8
Size of H2(H,Z): 32
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 4):
q: 8
Size of H2(H,Z): 32
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 5):
q: 8
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 6):
q: 8
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 7):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 8):
q: 8
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 9):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 10):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 11):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 2 12):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 6 3): containing 8 Z-classes 
For the Z-class (4 6 3 1):
q: 16
Size of H2(H,Z): 4096
Number of orbits: 218
All 218 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 2):
q: 16
Size of H2(H,Z): 256
Number of orbits: 88
All 88 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 3):
q: 16
Size of H2(H,Z): 256
Number of orbits: 60
All 60 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 4):
q: 16
Size of H2(H,Z): 256
Number of orbits: 19
All 19 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 6):
q: 16
Size of H2(H,Z): 32
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 7):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 6 3 8):
q: 16
Size of H2(H,Z): 8
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 7): containing 7 Q-classes 
Started QClass (4 7 1): containing 2 Z-classes 
For the Z-class (4 7 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 7 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 7 2): containing 2 Z-classes 
For the Z-class (4 7 2 1):
q: 4
Size of H2(H,Z): 16
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 2 2):
q: 4
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 7 3): containing 2 Z-classes 
For the Z-class (4 7 3 1):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 3 2):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 7 4): containing 4 Z-classes 
For the Z-class (4 7 4 1):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 4 2):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 4 3):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 4 4):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 7 5): containing 2 Z-classes 
For the Z-class (4 7 5 1):
q: 8
Size of H2(H,Z): 32
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 5 2):
q: 8
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 7 6): containing 2 Z-classes 
For the Z-class (4 7 6 1):
q: 8
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 6 2):
q: 8
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 7 7): containing 2 Z-classes 
For the Z-class (4 7 7 1):
q: 16
Size of H2(H,Z): 64
Number of orbits: 20
All 20 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 7 7 2):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 8): containing 5 Q-classes 
Started QClass (4 8 1): containing 2 Z-classes 
For the Z-class (4 8 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 8 2): containing 2 Z-classes 
For the Z-class (4 8 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 8 3): containing 3 Z-classes 
For the Z-class (4 8 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 3 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 8 4): containing 3 Z-classes 
For the Z-class (4 8 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 4 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 8 5): containing 3 Z-classes 
For the Z-class (4 8 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 8 5 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 9): containing 7 Q-classes 
Started QClass (4 9 1): containing 1 Z-classes 
For the Z-class (4 9 1 1):
q: 6
Size of H2(H,Z): 36
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 9 2): containing 1 Z-classes 
For the Z-class (4 9 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 9 3): containing 1 Z-classes 
For the Z-class (4 9 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 9 4): containing 1 Z-classes 
For the Z-class (4 9 4 1):
q: 12
Size of H2(H,Z): 16
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 9 5): containing 1 Z-classes 
For the Z-class (4 9 5 1):
q: 12
Size of H2(H,Z): 36
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 9 6): containing 2 Z-classes 
For the Z-class (4 9 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 9 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 9 7): containing 1 Z-classes 
For the Z-class (4 9 7 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 10): containing 1 Q-classes 
Started QClass (4 10 1): containing 1 Z-classes 
For the Z-class (4 10 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 11): containing 2 Q-classes 
Started QClass (4 11 1): containing 1 Z-classes 
For the Z-class (4 11 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 11 2): containing 1 Z-classes 
For the Z-class (4 11 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 12): containing 5 Q-classes 
Started QClass (4 12 1): containing 7 Z-classes 
For the Z-class (4 12 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 1 2):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 1 4):
q: 4
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 1 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 1 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 1 7):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 12 2): containing 6 Z-classes 
For the Z-class (4 12 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 2 2):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 2 3):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 2 4):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 2 5):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 2 6):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 12 3): containing 13 Z-classes 
For the Z-class (4 12 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 3 2):
q: 8
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 3):
q: 8
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 4):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 5):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 6):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 7):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 8):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 9):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 10):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 11):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 12):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 3 13):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 12 4): containing 13 Z-classes 
For the Z-class (4 12 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 4 2):
q: 8
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 3):
q: 8
Size of H2(H,Z): 16
Number of orbits: 10
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 12
All 12 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 4):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 5):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 6):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 7):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 8):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 9):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 10):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 11):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 4 12):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 4 13):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 12 5): containing 11 Z-classes 
For the Z-class (4 12 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 12 5 2):
q: 16
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 3):
q: 16
Size of H2(H,Z): 64
Number of orbits: 40
All 40 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 4):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 6):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 7):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 8):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 9):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 10):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 12 5 11):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 13): containing 10 Q-classes 
Started QClass (4 13 1): containing 6 Z-classes 
For the Z-class (4 13 1 1):
q: 8
Size of H2(H,Z): 32
Number of orbits: 20
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 24
All 24 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 1 2):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 1 3):
q: 8
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 1 4):
q: 8
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 1 5):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 1 6):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 2): containing 6 Z-classes 
For the Z-class (4 13 2 1):
q: 8
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 13 2 3):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 2 4):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 2 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 13 2 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 13 3): containing 6 Z-classes 
For the Z-class (4 13 3 1):
q: 8
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 13 3 3):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 3 4):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 3 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 13 3 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 13 4): containing 6 Z-classes 
For the Z-class (4 13 4 1):
q: 8
Size of H2(H,Z): 32
Number of orbits: 18
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 24
All 24 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 4 2):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 4 3):
q: 8
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 4 4):
q: 8
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 4 5):
q: 8
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 4 6):
q: 8
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 5): containing 5 Z-classes 
For the Z-class (4 13 5 1):
q: 16
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 5 2):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 5 3):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 5 4):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 5 5):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 6): containing 6 Z-classes 
For the Z-class (4 13 6 1):
q: 16
Size of H2(H,Z): 128
Number of orbits: 128
All 128 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 6 2):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 6 3):
q: 16
Size of H2(H,Z): 32
Number of orbits: 32
All 32 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 6 4):
q: 16
Size of H2(H,Z): 32
Number of orbits: 32
All 32 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 6 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 6 6):
q: 16
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 7): containing 12 Z-classes 
For the Z-class (4 13 7 1):
q: 16
Size of H2(H,Z): 64
Number of orbits: 64
All 64 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 2):
q: 16
Size of H2(H,Z): 64
Number of orbits: 64
All 64 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 3):
q: 16
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 4):
q: 16
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 6):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 7):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 8):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 9):
q: 16
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 10):
q: 16
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 11):
q: 16
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 7 12):
q: 16
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 8): containing 6 Z-classes 
For the Z-class (4 13 8 1):
q: 16
Size of H2(H,Z): 128
Number of orbits: 72
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 96
All 96 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 8 2):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 8 3):
q: 16
Size of H2(H,Z): 32
Number of orbits: 20
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 24
All 24 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 8 4):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 8 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 8 6):
q: 16
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 9): containing 5 Z-classes 
For the Z-class (4 13 9 1):
q: 16
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 9 2):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 9 3):
q: 16
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 9 4):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 9 5):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 13 10): containing 5 Z-classes 
For the Z-class (4 13 10 1):
q: 32
Size of H2(H,Z): 512
Number of orbits: 272
All 272 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 10 2):
q: 32
Size of H2(H,Z): 32
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 10 3):
q: 32
Size of H2(H,Z): 64
Number of orbits: 64
All 64 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 10 4):
q: 32
Size of H2(H,Z): 32
Number of orbits: 20
All 20 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 13 10 5):
q: 32
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 14): containing 10 Q-classes 
Started QClass (4 14 1): containing 4 Z-classes 
For the Z-class (4 14 1 1):
q: 6
Size of H2(H,Z): 6
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 1 3):
q: 6
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 1 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 2): containing 4 Z-classes 
For the Z-class (4 14 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 2 3):
q: 6
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 2 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 3): containing 8 Z-classes 
For the Z-class (4 14 3 1):
q: 6
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 3 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 3 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 3 5):
q: 6
Size of H2(H,Z): 6
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 3 6):
q: 6
Size of H2(H,Z): 6
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 3 7):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 3 8):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 4): containing 4 Z-classes 
For the Z-class (4 14 4 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 4 3):
q: 12
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 4 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 5): containing 4 Z-classes 
For the Z-class (4 14 5 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 5 3):
q: 12
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 5 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 6): containing 6 Z-classes 
For the Z-class (4 14 6 1):
q: 12
Size of H2(H,Z): 8
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 6 3):
q: 12
Size of H2(H,Z): 8
Number of orbits: 5
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 6 4):
q: 12
Size of H2(H,Z): 8
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 6 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 6 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 7): containing 6 Z-classes 
For the Z-class (4 14 7 1):
q: 12
Size of H2(H,Z): 12
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 7 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 7 3):
q: 12
Size of H2(H,Z): 12
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 7 4):
q: 12
Size of H2(H,Z): 12
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 7 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 7 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 8): containing 6 Z-classes 
For the Z-class (4 14 8 1):
q: 12
Size of H2(H,Z): 8
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 8 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 8 3):
q: 12
Size of H2(H,Z): 8
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 8 4):
q: 12
Size of H2(H,Z): 8
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 8 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 8 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 9): containing 6 Z-classes 
For the Z-class (4 14 9 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 9 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 9 3):
q: 12
Size of H2(H,Z): 12
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 9 4):
q: 12
Size of H2(H,Z): 12
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 9 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 9 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 14 10): containing 6 Z-classes 
For the Z-class (4 14 10 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 8
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 10 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 10 3):
q: 24
Size of H2(H,Z): 16
Number of orbits: 7
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 10 4):
q: 24
Size of H2(H,Z): 16
Number of orbits: 7
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 14 10 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 14 10 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 15): containing 12 Q-classes 
Started QClass (4 15 1): containing 2 Z-classes 
For the Z-class (4 15 1 1):
q: 12
Size of H2(H,Z): 24
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 1 2):
q: 12
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 15 2): containing 2 Z-classes 
For the Z-class (4 15 2 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 3
All 3 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 3): containing 2 Z-classes 
For the Z-class (4 15 3 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 4): containing 2 Z-classes 
For the Z-class (4 15 4 1):
q: 12
Size of H2(H,Z): 24
Number of orbits: 8
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 4 2):
q: 12
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 15 5): containing 4 Z-classes 
For the Z-class (4 15 5 1):
q: 12
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 5 2):
q: 12
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 3
All 3 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 5 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 15 5 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 6): containing 2 Z-classes 
For the Z-class (4 15 6 1):
q: 24
Size of H2(H,Z): 32
Number of orbits: 10
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 32
All 32 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 6 2):
q: 24
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 15 7): containing 4 Z-classes 
For the Z-class (4 15 7 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 5
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 10
All 10 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 7 2):
q: 24
Size of H2(H,Z): 16
Number of orbits: 5
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 10
All 10 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 7 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 15 7 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 8): containing 2 Z-classes 
For the Z-class (4 15 8 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 10
All 10 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 8 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 9): containing 2 Z-classes 
For the Z-class (4 15 9 1):
q: 24
Size of H2(H,Z): 48
Number of orbits: 10
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 32
All 32 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 9 2):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 15 10): containing 4 Z-classes 
For the Z-class (4 15 10 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 5
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 10
All 10 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 10 2):
q: 24
Size of H2(H,Z): 16
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 10 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 15 10 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 11): containing 2 Z-classes 
For the Z-class (4 15 11 1):
q: 24
Size of H2(H,Z): 16
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 10
All 10 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 11 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 15 12): containing 2 Z-classes 
For the Z-class (4 15 12 1):
q: 48
Size of H2(H,Z): 64
Number of orbits: 8
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 36
All 36 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 15 12 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 16): containing 1 Q-classes 
Started QClass (4 16 1): containing 3 Z-classes 
For the Z-class (4 16 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 16 1 2):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 16 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 17): containing 2 Q-classes 
Started QClass (4 17 1): containing 3 Z-classes 
For the Z-class (4 17 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 17 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 17 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 17 2): containing 2 Z-classes 
For the Z-class (4 17 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 17 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 18): containing 5 Q-classes 
Started QClass (4 18 1): containing 3 Z-classes 
For the Z-class (4 18 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 1 2):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 1 3):
q: 8
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 18 2): containing 5 Z-classes 
For the Z-class (4 18 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 2 2):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 2 3):
q: 16
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 2 4):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 2 5):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 18 3): containing 7 Z-classes 
For the Z-class (4 18 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 3 2):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 3 3):
q: 16
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 3 4):
q: 16
Size of H2(H,Z): 16
Number of orbits: 7
All 7 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 3 5):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 3 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 3 7):
q: 16
Size of H2(H,Z): 8
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 18 4): containing 5 Z-classes 
For the Z-class (4 18 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 4 2):
q: 16
Size of H2(H,Z): 16
Number of orbits: 7
All 7 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 4 3):
q: 16
Size of H2(H,Z): 16
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 4 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 18 4 5):
q: 16
Size of H2(H,Z): 16
Number of orbits: 9
All 9 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 18 5): containing 7 Z-classes 
For the Z-class (4 18 5 1):
q: 32
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 2):
q: 32
Size of H2(H,Z): 16
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 3):
q: 32
Size of H2(H,Z): 32
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 4):
q: 32
Size of H2(H,Z): 64
Number of orbits: 24
All 24 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 5):
q: 32
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 6):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 18 5 7):
q: 32
Size of H2(H,Z): 32
Number of orbits: 14
All 14 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 19): containing 6 Q-classes 
Started QClass (4 19 1): containing 2 Z-classes 
For the Z-class (4 19 1 1):
q: 16
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 19 2): containing 2 Z-classes 
For the Z-class (4 19 2 1):
q: 16
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 19 3): containing 2 Z-classes 
For the Z-class (4 19 3 1):
q: 32
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 3 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 19 4): containing 4 Z-classes 
For the Z-class (4 19 4 1):
q: 32
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 4 2):
q: 32
Size of H2(H,Z): 16
Number of orbits: 16
All 16 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 4 3):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 4 4):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 19 5): containing 2 Z-classes 
For the Z-class (4 19 5 1):
q: 32
Size of H2(H,Z): 16
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 5 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 19 6): containing 2 Z-classes 
For the Z-class (4 19 6 1):
q: 64
Size of H2(H,Z): 64
Number of orbits: 36
All 36 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 19 6 2):
q: 64
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 20): containing 22 Q-classes 
Started QClass (4 20 1): containing 1 Z-classes 
For the Z-class (4 20 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 2): containing 1 Z-classes 
For the Z-class (4 20 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 3): containing 2 Z-classes 
For the Z-class (4 20 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 4): containing 2 Z-classes 
For the Z-class (4 20 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 5): containing 1 Z-classes 
For the Z-class (4 20 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 6): containing 1 Z-classes 
For the Z-class (4 20 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 7): containing 2 Z-classes 
For the Z-class (4 20 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 7 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 8): containing 1 Z-classes 
For the Z-class (4 20 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 9): containing 2 Z-classes 
For the Z-class (4 20 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 9 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 10): containing 2 Z-classes 
For the Z-class (4 20 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 10 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 11): containing 2 Z-classes 
For the Z-class (4 20 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 11 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 12): containing 4 Z-classes 
For the Z-class (4 20 12 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 12 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 12 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 12 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 13): containing 4 Z-classes 
For the Z-class (4 20 13 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 13 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 13 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 20 13 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 14): containing 1 Z-classes 
For the Z-class (4 20 14 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 20 15): containing 1 Z-classes 
For the Z-class (4 20 15 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 16): containing 2 Z-classes 
For the Z-class (4 20 16 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 16 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 17): containing 2 Z-classes 
For the Z-class (4 20 17 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 17 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 18): containing 1 Z-classes 
For the Z-class (4 20 18 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 19): containing 1 Z-classes 
For the Z-class (4 20 19 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 20): containing 4 Z-classes 
For the Z-class (4 20 20 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 20 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 20 3):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 20 4):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 21): containing 2 Z-classes 
For the Z-class (4 20 21 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 20 21 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 20 22): containing 1 Z-classes 
For the Z-class (4 20 22 1):
q: 96
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 21): containing 4 Q-classes 
Started QClass (4 21 1): containing 2 Z-classes 
For the Z-class (4 21 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 21 2): containing 2 Z-classes 
For the Z-class (4 21 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 21 3): containing 4 Z-classes 
For the Z-class (4 21 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 3 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 3 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 21 4): containing 2 Z-classes 
For the Z-class (4 21 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 21 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 22): containing 11 Q-classes 
Started QClass (4 22 1): containing 2 Z-classes 
For the Z-class (4 22 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 1 2):
q: 9
Size of H2(H,Z): 9
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 22 2): containing 2 Z-classes 
For the Z-class (4 22 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 3): containing 3 Z-classes 
For the Z-class (4 22 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 3 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 4): containing 3 Z-classes 
For the Z-class (4 22 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 4 2):
q: 18
Size of H2(H,Z): 9
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 22 4 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 5): containing 5 Z-classes 
For the Z-class (4 22 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 5 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 5 4):
q: 18
Size of H2(H,Z): 9
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 22 5 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 6): containing 3 Z-classes 
For the Z-class (4 22 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 6 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 7): containing 3 Z-classes 
For the Z-class (4 22 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 7 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 7 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 8): containing 4 Z-classes 
For the Z-class (4 22 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 8 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 8 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 8 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 9): containing 5 Z-classes 
For the Z-class (4 22 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 9 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 9 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 9 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 9 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 10): containing 4 Z-classes 
For the Z-class (4 22 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 10 2):
q: 36
Size of H2(H,Z): 9
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 22 10 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 10 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 22 11): containing 4 Z-classes 
For the Z-class (4 22 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 11 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 11 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 22 11 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 23): containing 11 Q-classes 
Started QClass (4 23 1): containing 1 Z-classes 
For the Z-class (4 23 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 2): containing 1 Z-classes 
For the Z-class (4 23 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 3): containing 1 Z-classes 
For the Z-class (4 23 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 4): containing 1 Z-classes 
For the Z-class (4 23 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 5): containing 2 Z-classes 
For the Z-class (4 23 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 23 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 6): containing 2 Z-classes 
For the Z-class (4 23 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 23 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 7): containing 1 Z-classes 
For the Z-class (4 23 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 8): containing 1 Z-classes 
For the Z-class (4 23 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 9): containing 2 Z-classes 
For the Z-class (4 23 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 23 9 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 10): containing 2 Z-classes 
For the Z-class (4 23 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 23 10 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 23 11): containing 1 Z-classes 
For the Z-class (4 23 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 24): containing 5 Q-classes 
Started QClass (4 24 1): containing 6 Z-classes 
For the Z-class (4 24 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 1 2):
q: 12
Size of H2(H,Z): 6
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 1 3):
q: 12
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 1 4):
q: 12
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 1 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 1 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 24 2): containing 6 Z-classes 
For the Z-class (4 24 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 2 2):
q: 24
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 3
All 3 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 2 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 2 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 2 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 2 6):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 24 3): containing 6 Z-classes 
For the Z-class (4 24 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 3 2):
q: 24
Size of H2(H,Z): 4
Number of orbits: 2
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 3 3):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 3 4):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 3 5):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 3 6):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 24 4): containing 6 Z-classes 
For the Z-class (4 24 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 4 2):
q: 24
Size of H2(H,Z): 12
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 4 3):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 4 4):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 4 5):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 4 6):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 24 5): containing 6 Z-classes 
For the Z-class (4 24 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 24 5 2):
q: 48
Size of H2(H,Z): 8
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 5 3):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 5 4):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 5 5):
q: 48
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 24 5 6):
q: 48
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 25): containing 11 Q-classes 
Started QClass (4 25 1): containing 5 Z-classes 
For the Z-class (4 25 1 1):
q: 24
Size of H2(H,Z): 24
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 12
All 12 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 1 2):
q: 24
Size of H2(H,Z): 12
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 1 3):
q: 24
Size of H2(H,Z): 12
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 1 4):
q: 24
Size of H2(H,Z): 12
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 1 5):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 25 2): containing 5 Z-classes 
For the Z-class (4 25 2 1):
q: 24
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 2 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 2 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 2 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 3): containing 5 Z-classes 
For the Z-class (4 25 3 1):
q: 24
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 3 2):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 3 3):
q: 24
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 3 4):
q: 24
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 3 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 4): containing 5 Z-classes 
For the Z-class (4 25 4 1):
q: 24
Size of H2(H,Z): 6
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 4 2):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 4 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 4 4):
q: 24
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 4 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 5): containing 5 Z-classes 
For the Z-class (4 25 5 1):
q: 48
Size of H2(H,Z): 16
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 12
All 12 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 5 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 5 3):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 5 4):
q: 48
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 5 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 6): containing 5 Z-classes 
For the Z-class (4 25 6 1):
q: 48
Size of H2(H,Z): 8
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 6 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 6 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 6 4):
q: 48
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 6 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 7): containing 5 Z-classes 
For the Z-class (4 25 7 1):
q: 48
Size of H2(H,Z): 16
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 7 2):
q: 48
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 7 3):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 7 4):
q: 48
Size of H2(H,Z): 16
Number of orbits: 12
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 7 5):
q: 48
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 25 8): containing 5 Z-classes 
For the Z-class (4 25 8 1):
q: 48
Size of H2(H,Z): 24
Number of orbits: 8
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 8 2):
q: 48
Size of H2(H,Z): 12
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 8 3):
q: 48
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 8 4):
q: 48
Size of H2(H,Z): 24
Number of orbits: 12
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 16
All 16 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 8 5):
q: 48
Size of H2(H,Z): 6
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 25 9): containing 5 Z-classes 
For the Z-class (4 25 9 1):
q: 48
Size of H2(H,Z): 8
Number of orbits: 4
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 9 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 9 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 25 9 4):
q: 48
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 9 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 10): containing 5 Z-classes 
For the Z-class (4 25 10 1):
q: 48
Size of H2(H,Z): 16
Number of orbits: 12
All 12 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 10 2):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 4
All 4 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 10 3):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 10 4):
q: 48
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 10 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 25 11): containing 5 Z-classes 
For the Z-class (4 25 11 1):
q: 96
Size of H2(H,Z): 32
Number of orbits: 10
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 32
All 32 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 11 2):
q: 96
Size of H2(H,Z): 8
Number of orbits: 6
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 8
All 8 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 11 3):
q: 96
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 11 4):
q: 96
Size of H2(H,Z): 32
Number of orbits: 20
-------------------------------------------------
All space groups are not profinitely distinguished at this stage; beginning st\
age 5 calculations.
Number of orbits: 32
All 32 space groups ARE NOW profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 25 11 5):
q: 96
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started crystal system (4 26): containing 2 Q-classes 
Started QClass (4 26 1): containing 1 Z-classes 
For the Z-class (4 26 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 26 2): containing 1 Z-classes 
For the Z-class (4 26 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 27): containing 4 Q-classes 
Started QClass (4 27 1): containing 1 Z-classes 
For the Z-class (4 27 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 27 2): containing 1 Z-classes 
For the Z-class (4 27 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 27 3): containing 2 Z-classes 
For the Z-class (4 27 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 27 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 27 4): containing 1 Z-classes 
For the Z-class (4 27 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 28): containing 2 Q-classes 
Started QClass (4 28 1): containing 1 Z-classes 
For the Z-class (4 28 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 28 2): containing 1 Z-classes 
For the Z-class (4 28 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 29): containing 9 Q-classes 
Started QClass (4 29 1): containing 3 Z-classes 
For the Z-class (4 29 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 2): containing 2 Z-classes 
For the Z-class (4 29 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 3): containing 5 Z-classes 
For the Z-class (4 29 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 3 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 3 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 3 5):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 4): containing 4 Z-classes 
For the Z-class (4 29 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 4 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 4 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 5): containing 2 Z-classes 
For the Z-class (4 29 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 6): containing 3 Z-classes 
For the Z-class (4 29 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 6 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 7): containing 4 Z-classes 
For the Z-class (4 29 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 7 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 7 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 7 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 8): containing 4 Z-classes 
For the Z-class (4 29 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 8 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 8 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 8 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 29 9): containing 3 Z-classes 
For the Z-class (4 29 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 9 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 29 9 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 30): containing 13 Q-classes 
Started QClass (4 30 1): containing 1 Z-classes 
For the Z-class (4 30 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 2): containing 1 Z-classes 
For the Z-class (4 30 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 3): containing 1 Z-classes 
For the Z-class (4 30 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 4): containing 2 Z-classes 
For the Z-class (4 30 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 30 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 5): containing 1 Z-classes 
For the Z-class (4 30 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 6): containing 1 Z-classes 
For the Z-class (4 30 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 7): containing 1 Z-classes 
For the Z-class (4 30 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 8): containing 1 Z-classes 
For the Z-class (4 30 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 9): containing 1 Z-classes 
For the Z-class (4 30 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 10): containing 1 Z-classes 
For the Z-class (4 30 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 11): containing 1 Z-classes 
For the Z-class (4 30 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 12): containing 2 Z-classes 
For the Z-class (4 30 12 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 30 12 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 30 13): containing 1 Z-classes 
For the Z-class (4 30 13 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 31): containing 7 Q-classes 
Started QClass (4 31 1): containing 4 Z-classes 
For the Z-class (4 31 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 1 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 1 4):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 2): containing 2 Z-classes 
For the Z-class (4 31 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 3): containing 2 Z-classes 
For the Z-class (4 31 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 4): containing 2 Z-classes 
For the Z-class (4 31 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 4 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 5): containing 2 Z-classes 
For the Z-class (4 31 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 6): containing 2 Z-classes 
For the Z-class (4 31 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 6 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 31 7): containing 2 Z-classes 
For the Z-class (4 31 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 31 7 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 32): containing 21 Q-classes 
Started QClass (4 32 1): containing 2 Z-classes 
For the Z-class (4 32 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 1 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 2): containing 2 Z-classes 
For the Z-class (4 32 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 2 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 3): containing 2 Z-classes 
For the Z-class (4 32 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 3 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 4): containing 2 Z-classes 
For the Z-class (4 32 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 4 2):
q: 16
Size of H2(H,Z): 16
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 5): containing 3 Z-classes 
For the Z-class (4 32 5 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 5 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 5 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 6): containing 2 Z-classes 
For the Z-class (4 32 6 1):
q: 32
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 6 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 7): containing 2 Z-classes 
For the Z-class (4 32 7 1):
q: 32
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 7 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 8): containing 2 Z-classes 
For the Z-class (4 32 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 8 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 9): containing 5 Z-classes 
For the Z-class (4 32 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 9 2):
q: 32
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 9 3):
q: 32
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 9 4):
q: 32
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 9 5):
q: 32
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 10): containing 2 Z-classes 
For the Z-class (4 32 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 10 2):
q: 32
Size of H2(H,Z): 64
Number of orbits: 7
All 7 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 11): containing 3 Z-classes 
For the Z-class (4 32 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 11 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 11 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 12): containing 2 Z-classes 
For the Z-class (4 32 12 1):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 12 2):
q: 64
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 13): containing 4 Z-classes 
For the Z-class (4 32 13 1):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 13 2):
q: 64
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 13 3):
q: 64
Size of H2(H,Z): 8
Number of orbits: 6
All 6 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 13 4):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 14): containing 4 Z-classes 
For the Z-class (4 32 14 1):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 14 2):
q: 64
Size of H2(H,Z): 8
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 14 3):
q: 64
Size of H2(H,Z): 16
Number of orbits: 5
All 5 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 14 4):
q: 64
Size of H2(H,Z): 32
Number of orbits: 10
All 10 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 15): containing 2 Z-classes 
For the Z-class (4 32 15 1):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 15 2):
q: 64
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 16): containing 3 Z-classes 
For the Z-class (4 32 16 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 16 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 16 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 17): containing 2 Z-classes 
For the Z-class (4 32 17 1):
q: 128
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 17 2):
q: 128
Size of H2(H,Z): 8
Number of orbits: 8
All 8 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 32 18): containing 3 Z-classes 
For the Z-class (4 32 18 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 18 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 18 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 19): containing 3 Z-classes 
For the Z-class (4 32 19 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 19 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 19 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 20): containing 3 Z-classes 
For the Z-class (4 32 20 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 20 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 20 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 32 21): containing 3 Z-classes 
For the Z-class (4 32 21 1):
q: 384
Size of H2(H,Z): 4
Number of orbits: 4
All 4 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
For the Z-class (4 32 21 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 32 21 3):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started crystal system (4 33): containing 16 Q-classes 
Started QClass (4 33 1): containing 1 Z-classes 
For the Z-class (4 33 1 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 2): containing 1 Z-classes 
For the Z-class (4 33 2 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 3): containing 1 Z-classes 
For the Z-class (4 33 3 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 4): containing 1 Z-classes 
For the Z-class (4 33 4 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 5): containing 1 Z-classes 
For the Z-class (4 33 5 1):
q: 48
Size of H2(H,Z): 4
Number of orbits: 3
All 3 space groups ARE profinitely distinguished
-------------------------------------------------
 
 
Started QClass (4 33 6): containing 1 Z-classes 
For the Z-class (4 33 6 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 7): containing 1 Z-classes 
For the Z-class (4 33 7 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 8): containing 1 Z-classes 
For the Z-class (4 33 8 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 9): containing 1 Z-classes 
For the Z-class (4 33 9 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 10): containing 1 Z-classes 
For the Z-class (4 33 10 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 11): containing 1 Z-classes 
For the Z-class (4 33 11 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 12): containing 1 Z-classes 
For the Z-class (4 33 12 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 13): containing 1 Z-classes 
For the Z-class (4 33 13 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 14): containing 2 Z-classes 
For the Z-class (4 33 14 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
For the Z-class (4 33 14 2):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 15): containing 1 Z-classes 
For the Z-class (4 33 15 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 
Started QClass (4 33 16): containing 1 Z-classes 
For the Z-class (4 33 16 1):
Class skipped as trivial number of space groups. 
-------------------------------------------------
 
 


==> anc/ComputationLoopWithStart.txt <==
#dim := 4; #Input dimension

#needs a dimension and a list of length 4 called startat

Print("Started program in dimension ",dim, ": containing ", NrCrystalSystems(dim), " crystal systems \n");
AppendTo(streamout,"Started program in dimension ",dim, ": containing ", NrCrystalSystems(dim), " crystal systems \n"); WriteLine(streamout, " ");

qclass:=startat[2];
Print("Started crystal system (",dim," ", startat[2], "): containing ", NrQClassesCrystalSystem(dim, startat[2]), " Q-classes \n");
AppendTo(streamout,"Started crystal system (",dim," ",  startat[2], "): containing ", NrQClassesCrystalSystem(dim, startat[2]), " Q-classes \n");

Print("Started QClass (",dim," ", startat[2]," ",startat[3],"): containing ", NrZClassesQClass(dim,startat[2],startat[3]), " Z-classes \n");    
AppendTo(streamout,"Started QClass (",dim," ",  startat[2]," ", startat[3],"): containing ", NrZClassesQClass(dim, startat[2],startat[3]), " Z-classes \n");
for zclass in [startat[4]..NrZClassesQClass(dim, startat[2], startat[3])] do


Print("For the Z-class (", dim," ", startat[2]," ",startat[3]," ", zclass, "):\n");

AppendTo(streamout,"For the Z-class (", dim," ",  startat[2]," ", startat[3]," ", zclass, "):\n");
H := MatGroupZClass(dim, startat[2],startat[3],zclass);

if NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) <= 2 then 
Print("Class skipped as trivial number of space groups. \n");
AppendTo(streamout,"Class skipped as trivial number of space groups. \n");
Print("-------------------------------------------------\n \n \n"); 
AppendTo(streamout,"-------------------------------------------------\n \n \n"); 
continue;
else
Read("DoSpecificZClass.txt");


if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) ," space groups ARE profinitely distinguished", "\n");


 AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) ," space groups ARE profinitely distinguished", "\n");



else 
  
Print("-------------------------------------------------\n");
AppendTo(streamout,"-------------------------------------------------\n");
 Print("All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");

AppendTo(streamout,"All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");


Read("Depth2ZClass2.txt");


  if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) ," space groups ARE NOW profinitely distinguished", "\n");


AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim,  startat[2], startat[3], zclass) ," space groups ARE NOW profinitely distinguished", "\n");
else 
  
Print("For the Z-class (", dim, startat[2], startat[3], zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");

AppendTo(streamout, "For the Z-class (", dim, startat[2], startat[3], zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");


  fi;

fi;


Print("-------------------------------------------------\n \n \n");
AppendTo(streamout,"-------------------------------------------------\n \n \n");
fi;
#TERMINATION OF LOOP OVER Z-CLASSES
  
  od;
 

for qclass in [startat[3]+1..NrQClassesCrystalSystem(dim,  startat[2])] do
 
Print("Started QClass (",dim," ", startat[2]," ", qclass,"): containing ", NrZClassesQClass(dim,startat[2],qclass), " Z-classes \n");    
AppendTo(streamout,"Started QClass (",dim," ",  startat[2]," ", qclass,"): containing ", NrZClassesQClass(dim, startat[2],qclass), " Z-classes \n");
for zclass in [1..NrZClassesQClass(dim, startat[2], qclass)] do


Print("For the Z-class (", dim," ", startat[2]," ", qclass," ", zclass, "):\n");

AppendTo(streamout,"For the Z-class (", dim," ",  startat[2]," ", qclass," ", zclass, "):\n");
H := MatGroupZClass(dim, startat[2],qclass,zclass);

if NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) <= 2 then 
Print("Class skipped as trivial number of space groups. \n");
AppendTo(streamout,"Class skipped as trivial number of space groups. \n");
Print("-------------------------------------------------\n \n \n"); 
AppendTo(streamout,"-------------------------------------------------\n \n \n"); 
continue;
else
Read("DoSpecificZClass.txt");


if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) ," space groups ARE profinitely distinguished", "\n");


 AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) ," space groups ARE profinitely distinguished", "\n");



else 
  
Print("-------------------------------------------------\n");
AppendTo(streamout,"-------------------------------------------------\n");
 Print("All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");

AppendTo(streamout,"All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");


Read("Depth2ZClass2.txt");


  if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) ," space groups ARE NOW profinitely distinguished", "\n");


AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim,  startat[2], qclass, zclass) ," space groups ARE NOW profinitely distinguished", "\n");
else 
  
Print("For the Z-class (", dim, startat[2], qclass, zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");

AppendTo(streamout, "For the Z-class (", dim, startat[2], qclass, zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");


  fi;

fi;


Print("-------------------------------------------------\n \n \n");
AppendTo(streamout,"-------------------------------------------------\n \n \n");
fi;
#TERMINATION OF LOOP OVER Z-CLASSES
  
  od;
 
 od;





for sys in [ startat[2]+1..NrCrystalSystems(dim)] do
 
 Print("Started crystal system (",dim," ", sys, "): containing ", NrQClassesCrystalSystem(dim,sys), " Q-classes \n");
AppendTo(streamout,"Started crystal system (",dim," ", sys, "): containing ", NrQClassesCrystalSystem(dim,sys), " Q-classes \n");
 for qclass in [1..NrQClassesCrystalSystem(dim, sys)] do
 
Print("Started QClass (",dim," ", sys," ", qclass,"): containing ", NrZClassesQClass(dim,sys,qclass), " Z-classes \n");    
AppendTo(streamout,"Started QClass (",dim," ", sys," ", qclass,"): containing ", NrZClassesQClass(dim,sys,qclass), " Z-classes \n");
   for zclass in [1..NrZClassesQClass(dim, sys, qclass)] do


 Print("For the Z-class (", dim," ", sys," ", qclass," ", zclass, "):\n");

AppendTo(streamout,"For the Z-class (", dim," ", sys," ", qclass," ", zclass, "):\n");
H := MatGroupZClass(dim,sys,qclass,zclass);

if NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) <= 2 then 
Print("Class skipped as trivial number of space groups. \n");
AppendTo(streamout,"Class skipped as trivial number of space groups. \n");
Print("-------------------------------------------------\n \n \n"); 
AppendTo(streamout,"-------------------------------------------------\n \n \n"); 
continue;
else
Read("DoSpecificZClass.txt");


if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) ," space groups ARE profinitely distinguished", "\n");


 AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) ," space groups ARE profinitely distinguished", "\n");



else 
  
Print("-------------------------------------------------\n");
AppendTo(streamout,"-------------------------------------------------\n");
 Print("All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");

AppendTo(streamout,"All space groups are not profinitely distinguished for this E; beginning stage 5 calculations.", "\n");


Read("Depth2ZClass2.txt");


  if ProfClassesInZClass = NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) then
   Print("All ",NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) ," space groups ARE NOW profinitely distinguished", "\n");


AppendTo(streamout,"All ",NrSpaceGroupTypesZClass(dim, sys, qclass, zclass) ," space groups ARE NOW profinitely distinguished", "\n");
else 
  
Print("For the Z-class (", dim, sys, qclass, zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");

AppendTo(streamout, "For the Z-class (", dim, sys, qclass, zclass, ") all space groups ARE NOT profinitely distinguished.", "\n");


  fi;

fi;


Print("-------------------------------------------------\n \n \n");
AppendTo(streamout,"-------------------------------------------------\n \n \n");
fi;
#TERMINATION OF LOOP OVER Z-CLASSES
  
  od;
 
 od;

od;





==> anc/ComputeCohomology.txt <==
#Assembles the data from MyCohomologyFunctions.txt into cohomology groups
#Assumes a value of q is defined, along with H and its generating set gens.

R := Integers mod q;

Read("DefineCochainGroups.txt");

Basis1Cob := ListOfMatsToListOfVects(BasisOf1Coboundaries(gens, R), nrgens);
Basis1Coc := BasisOf1Cocycles(H, q);

Basis1CobAsCoch := ImagesSet(BijZqDToCoch, Basis1Cob);
Basis1CocAsCoch := ImagesSet(MapZDToCoch, Basis1Coc);

1Coc := Subgroup(Cochains, Basis1CocAsCoch);
1Cob := Subgroup(1Coc, Basis1CobAsCoch);

1Coh := FactorGroup(1Coc, 1Cob);

Basis1CocZ := BasisOf1Cocycles(H,0);

Basis1CocZAsCoch := ImagesSet(MapZDToCoch, Basis1CocZ);
KernelBasis := Concatenation(Basis1CobAsCoch, Basis1CocZAsCoch);
Ker := Subgroup(1Coc, KernelBasis);
QuotTo2Coh := NaturalHomomorphismByNormalSubgroupNC(1Coc, Ker);
2Coh := ImagesSource(QuotTo2Coh);;


==> anc/ComputeCohomologyAsFunction.txt <==
#Takes as input the space group H together with its generating set gens and computes mod q cohomology.

ComputeCohomology := function(H, gens, q)
#Assumed that the exponent of 1Coh divides q
local nrgens, R, Basis1Cob, Basis1Coc, Basis1CobAsCoch, Basis1CocAsCoch, 1Coc, 1Cob, 1Coh, Basis1CocZ, Basis1CocZAsCoch, KernelBasis, Ker, QuotTo2Coh, 2Coh, CycGrp1Gen, Zq, GpZq, 1q, FromZqToCycGrp, FromCycGrpToZq, BijZqToCycGrp, D, Cochains, FromZqDToCochGp, FromCochGpToZqD, BijZqDToCoch, MapZDToCoch;

nrgens := Length(gens);
R := Integers mod q;

#Read("DefineCochainGroups.txt");


CycGrp1Gen := function(q)
local C, a;
C:= CyclicGroup(q);
a:=MinimalGeneratingSet(C);
return GroupByGenerators(a);
end;

Zq := Integers mod q;
GpZq:=CycGrp1Gen(q);
1q := GeneratorsOfGroup(GpZq)[1];

FromZqToCycGrp := function(n)
return 1q^Int(n);
end;

FromCycGrpToZq := function(g)
local fact;
fact := Factorization(GpZq,g);
if NumberSyllables(fact) <> 0 then
return One(Integers mod q)*ExponentSyllable(Factorization(GpZq,g), 1);
else return One(Integers mod q)*0;
fi;
end;

BijZqToCycGrp:=MappingByFunction(Zq, GpZq, FromZqToCycGrp, FromCycGrpToZq);

D:= dim*nrgens;

Cochains := DirectProductOp(ListWithIdenticalEntries(D, GpZq), ListWithIdenticalEntries(D, GpZq)[1]);


FromZqDToCochGp := function(vec) 
#vec is a row vector in Integers mod q of length D
local i, temp;
temp := One(Cochains);
for i in [1..D] do
temp := temp * ImageElm(Embedding(Cochains, i),FromZqToCycGrp(vec[i]));
od;
return temp;
end;

FromCochGpToZqD := function(g)
#g is an element of Cochains

local i,rtn;
rtn :=[];

for i in [1..D] do
  rtn[i] := FromCycGrpToZq(ImageElm(Projection(Cochains, i), g)); 
od;

return rtn;
end;

BijZqDToCoch := MappingByFunction(Zq^D, Cochains, FromZqDToCochGp, FromCochGpToZqD);

MapZDToCoch := MappingByFunction(Integers^D, Cochains, FromZqDToCochGp);





Basis1Cob := ListOfMatsToListOfVects(BasisOf1Coboundaries(gens, R), nrgens);
Basis1Coc := BasisOf1Cocycles(H, q);

Basis1CobAsCoch := ImagesSet(BijZqDToCoch, Basis1Cob);
Basis1CocAsCoch := ImagesSet(MapZDToCoch, Basis1Coc);
#Print("Size of basis of 1Cob: ", Size(Basis1Cob), "\n");
#Print("Size of basis of 1Coc: ", Size(Basis1Coc), "\n");

1Coc := Subgroup(Cochains, Basis1CocAsCoch);
1Cob := Subgroup(1Coc, Basis1CobAsCoch);

1Coh := FactorGroup(1Coc, 1Cob);
#Print("Size of 1Coh: ", Size(1Coh), "\n");

Basis1CocZ := BasisOf1Cocycles(H,0);

Basis1CocZAsCoch := ImagesSet(MapZDToCoch, Basis1CocZ);
KernelBasis := Concatenation(Basis1CobAsCoch, Basis1CocZAsCoch);
Ker := Subgroup(1Coc, KernelBasis);
QuotTo2Coh := NaturalHomomorphismByNormalSubgroupNC(1Coc, Ker);
2Coh := ImagesSource(QuotTo2Coh);;

return [1Coh, 2Coh];
end;

==> anc/ConjugacyDim4-final.rtf <==
Started program in dimension 4: containing 33 crystal systems 
Started crystal system (4 1): containing 2 Q-classes 
Started QClass (4 1 1): containing 1 Z-classes 
class skipped
Started QClass (4 1 2): containing 1 Z-classes 
Started crystal system (4 2): containing 3 Q-classes 
Started QClass (4 2 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 2 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 2 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started crystal system (4 3): containing 2 Q-classes 
Started QClass (4 3 1): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 3 2): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started crystal system (4 4): containing 4 Q-classes 
Started QClass (4 4 1): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 4 2): containing 7 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate modulo 2
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
Started QClass (4 4 3): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 4 4): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started crystal system (4 5): containing 2 Q-classes 
Started QClass (4 5 1): containing 13 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (1, 13): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 13): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate over the 2-adic integers
For class pair (3, 6): groups not conjugate over the 2-adic integers
For class pair (3, 7): groups not conjugate over the 2-adic integers
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 13): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate modulo 2
For class pair (4, 6): groups not conjugate modulo 2
For class pair (4, 7): groups not conjugate modulo 2
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 9): groups not conjugate (different 1-cohomology)
For class pair (4, 10): groups not conjugate (different 1-cohomology)
For class pair (4, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 13): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate over the 2-adic integers
For class pair (5, 7): groups not conjugate over the 2-adic integers
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 10): groups not conjugate (different 1-cohomology)
For class pair (5, 11): groups not conjugate (different 1-cohomology)
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 13): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate over the 2-adic integers
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 13): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate (different 1-cohomology)
For class pair (7, 11): groups not conjugate (different 1-cohomology)
For class pair (7, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 13): groups not conjugate (different 1-cohomology)
For class pair (8, 9): groups not conjugate (different 1-cohomology)
For class pair (8, 10): groups not conjugate (different 1-cohomology)
For class pair (8, 11): groups not conjugate over the 2-adic integers
For class pair (8, 12): groups not conjugate over the 2-adic integers
For class pair (8, 13): groups not conjugate (different 1-cohomology)
For class pair (9, 10): groups not conjugate (different 1-cohomology)
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 13): groups not conjugate (different 1-cohomology)
For class pair (10, 11): groups not conjugate (different 1-cohomology)
For class pair (10, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 13): groups not conjugate over the 2-adic integers
For class pair (11, 12): groups not conjugate over the 2-adic integers
For class pair (11, 13): groups not conjugate (different 1-cohomology)
For class pair (12, 13): groups not conjugate (different 1-cohomology)
Started QClass (4 5 2): containing 9 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate over the 2-adic integers
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate over the 2-adic integers
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate over the 2-adic integers
For class pair (8, 9): groups not conjugate (different 1-cohomology)
Started crystal system (4 6): containing 3 Q-classes 
Started QClass (4 6 1): containing 12 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate over the 2-adic integers
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate modulo 2
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate modulo 2
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 9): groups not conjugate (different 1-cohomology)
For class pair (4, 10): groups not conjugate (different 1-cohomology)
For class pair (4, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 2
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 10): groups not conjugate (different 1-cohomology)
For class pair (5, 11): groups not conjugate (different 1-cohomology)
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate over the 2-adic integers
For class pair (7, 11): groups not conjugate over the 2-adic integers
For class pair (7, 12): groups not conjugate (different 1-cohomology)
For class pair (8, 9): groups not conjugate over the 2-adic integers
For class pair (8, 10): groups not conjugate (different 1-cohomology)
For class pair (8, 11): groups not conjugate (different 1-cohomology)
For class pair (8, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 10): groups not conjugate (different 1-cohomology)
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 11): groups not conjugate over the 2-adic integers
For class pair (10, 12): groups not conjugate (different 1-cohomology)
For class pair (11, 12): groups not conjugate (different 1-cohomology)
Started QClass (4 6 2): containing 12 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate over the 2-adic integers
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate modulo 2
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate modulo 2
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 9): groups not conjugate (different 1-cohomology)
For class pair (4, 10): groups not conjugate (different 1-cohomology)
For class pair (4, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 2
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 10): groups not conjugate (different 1-cohomology)
For class pair (5, 11): groups not conjugate (different 1-cohomology)
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate over the 2-adic integers
For class pair (7, 11): groups not conjugate over the 2-adic integers
For class pair (7, 12): groups not conjugate modulo 2
For class pair (8, 9): groups not conjugate (different 1-cohomology)
For class pair (8, 10): groups not conjugate (different 1-cohomology)
For class pair (8, 11): groups not conjugate (different 1-cohomology)
For class pair (8, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 10): groups not conjugate (different 1-cohomology)
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 11): groups not conjugate over the 2-adic integers
For class pair (10, 12): groups not conjugate modulo 2
For class pair (11, 12): groups not conjugate modulo 2
Started QClass (4 6 3): containing 8 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate over the 2-adic integers
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
Started crystal system (4 7): containing 7 Q-classes 
Started QClass (4 7 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 7 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 7 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 7 4): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 7 5): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 7 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 7 7): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started crystal system (4 8): containing 5 Q-classes 
Started QClass (4 8 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 8 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 8 3): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 8 4): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 8 5): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
Started crystal system (4 9): containing 7 Q-classes 
Started QClass (4 9 1): containing 1 Z-classes 
Started QClass (4 9 2): containing 1 Z-classes 
Started QClass (4 9 3): containing 1 Z-classes 
Started QClass (4 9 4): containing 1 Z-classes 
Started QClass (4 9 5): containing 1 Z-classes 
Started QClass (4 9 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 9 7): containing 1 Z-classes 
Started crystal system (4 10): containing 1 Q-classes 
Started QClass (4 10 1): containing 1 Z-classes 
Started crystal system (4 11): containing 2 Q-classes 
Started QClass (4 11 1): containing 1 Z-classes 
Started QClass (4 11 2): containing 1 Z-classes 
Started crystal system (4 12): containing 5 Q-classes 
Started QClass (4 12 1): containing 7 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate modulo 2
For class pair (3, 7): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate over the 2-adic integers
For class pair (5, 7): groups not conjugate over the 2-adic integers
For class pair (6, 7): groups not conjugate over the 2-adic integers
Started QClass (4 12 2): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 2
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate over the 2-adic integers
For class pair (5, 6): groups not conjugate over the 2-adic integers
Started QClass (4 12 3): containing 13 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (1, 13): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 13): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 13): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate modulo 2
For class pair (4, 6): groups not conjugate modulo 2
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate modulo 2
For class pair (4, 9): groups not conjugate modulo 2
For class pair (4, 10): groups not conjugate modulo 2
For class pair (4, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 13): groups not conjugate modulo 2
For class pair (5, 6): groups not conjugate modulo 2
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate modulo 2
For class pair (5, 9): groups not conjugate modulo 2
For class pair (5, 10): groups not conjugate modulo 2
For class pair (5, 11): groups not conjugate (different 1-cohomology)
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 13): groups not conjugate modulo 2
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate over the 2-adic integers
For class pair (6, 9): groups not conjugate over the 2-adic integers
For class pair (6, 10): groups not conjugate over the 2-adic integers
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 13): groups not conjugate over the 2-adic integers
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate (different 1-cohomology)
For class pair (7, 11): groups not conjugate (different 1-cohomology)
For class pair (7, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 13): groups not conjugate (different 1-cohomology)
For class pair (8, 9): groups not conjugate over the 2-adic integers
For class pair (8, 10): groups not conjugate over the 2-adic integers
For class pair (8, 11): groups not conjugate (different 1-cohomology)
For class pair (8, 12): groups not conjugate (different 1-cohomology)
For class pair (8, 13): groups not conjugate over the 2-adic integers
For class pair (9, 10): groups not conjugate over the 2-adic integers
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 13): groups not conjugate over the 2-adic integers
For class pair (10, 11): groups not conjugate (different 1-cohomology)
For class pair (10, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 13): groups not conjugate over the 2-adic integers
For class pair (11, 12): groups not conjugate (different 1-cohomology)
For class pair (11, 13): groups not conjugate (different 1-cohomology)
For class pair (12, 13): groups not conjugate (different 1-cohomology)
Started QClass (4 12 4): containing 13 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (1, 13): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 13): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 13): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate modulo 2
For class pair (4, 9): groups not conjugate modulo 2
For class pair (4, 10): groups not conjugate modulo 2
For class pair (4, 11): groups not conjugate over the 2-adic integers
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 13): groups not conjugate modulo 2
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate modulo 2
For class pair (5, 9): groups not conjugate modulo 2
For class pair (5, 10): groups not conjugate modulo 2
For class pair (5, 11): groups not conjugate modulo 2
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 13): groups not conjugate modulo 2
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 13): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate (different 1-cohomology)
For class pair (7, 11): groups not conjugate (different 1-cohomology)
For class pair (7, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 13): groups not conjugate (different 1-cohomology)
For class pair (8, 9): groups not conjugate over the 2-adic integers
For class pair (8, 10): groups not conjugate over the 2-adic integers
For class pair (8, 11): groups not conjugate modulo 2
For class pair (8, 12): groups not conjugate (different 1-cohomology)
For class pair (8, 13): groups not conjugate over the 2-adic integers
For class pair (9, 10): groups not conjugate over the 2-adic integers
For class pair (9, 11): groups not conjugate modulo 2
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 13): groups not conjugate over the 2-adic integers
For class pair (10, 11): groups not conjugate modulo 2
For class pair (10, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 13): groups not conjugate over the 2-adic integers
For class pair (11, 12): groups not conjugate (different 1-cohomology)
For class pair (11, 13): groups not conjugate modulo 2
For class pair (12, 13): groups not conjugate (different 1-cohomology)
Started QClass (4 12 5): containing 11 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate (different 1-cohomology)
For class pair (3, 10): groups not conjugate (different 1-cohomology)
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate over the 2-adic integers
For class pair (4, 6): groups not conjugate modulo 2
For class pair (4, 7): groups not conjugate modulo 2
For class pair (4, 8): groups not conjugate modulo 2
For class pair (4, 9): groups not conjugate (different 1-cohomology)
For class pair (4, 10): groups not conjugate (different 1-cohomology)
For class pair (4, 11): groups not conjugate modulo 2
For class pair (5, 6): groups not conjugate modulo 2
For class pair (5, 7): groups not conjugate modulo 2
For class pair (5, 8): groups not conjugate modulo 2
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 10): groups not conjugate (different 1-cohomology)
For class pair (5, 11): groups not conjugate modulo 2
For class pair (6, 7): groups not conjugate over the 2-adic integers
For class pair (6, 8): groups not conjugate over the 2-adic integers
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate over the 2-adic integers
For class pair (7, 8): groups not conjugate over the 2-adic integers
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate (different 1-cohomology)
For class pair (7, 11): groups not conjugate over the 2-adic integers
For class pair (8, 9): groups not conjugate (different 1-cohomology)
For class pair (8, 10): groups not conjugate (different 1-cohomology)
For class pair (8, 11): groups not conjugate over the 2-adic integers
For class pair (9, 10): groups not conjugate (different 1-cohomology)
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (10, 11): groups not conjugate (different 1-cohomology)

Started crystal system (4 13): containing 10 Q-classes 
Started QClass (4 13 1): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 2
For class pair (2, 5): groups not conjugate modulo 2
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate modulo 2
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 13 2): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 2
For class pair (2, 6): groups not conjugate modulo 2
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 2
Started QClass (4 13 3): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 2
For class pair (2, 6): groups not conjugate modulo 2
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 2
Started QClass (4 13 4): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate modulo 2
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 2
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 13 5): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 2
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 13 6): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 13 7): containing 12 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (1, 9): groups not conjugate (different 1-cohomology)
For class pair (1, 10): groups not conjugate (different 1-cohomology)
For class pair (1, 11): groups not conjugate (different 1-cohomology)
For class pair (1, 12): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 9): groups not conjugate (different 1-cohomology)
For class pair (2, 10): groups not conjugate (different 1-cohomology)
For class pair (2, 11): groups not conjugate (different 1-cohomology)
For class pair (2, 12): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 9): groups not conjugate over the 2-adic integers
For class pair (3, 10): groups not conjugate over the 2-adic integers
For class pair (3, 11): groups not conjugate (different 1-cohomology)
For class pair (3, 12): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 9): groups not conjugate modulo 2
For class pair (4, 10): groups not conjugate modulo 2
For class pair (4, 11): groups not conjugate (different 1-cohomology)
For class pair (4, 12): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate over the 2-adic integers
For class pair (5, 8): groups not conjugate over the 2-adic integers
For class pair (5, 9): groups not conjugate (different 1-cohomology)
For class pair (5, 10): groups not conjugate (different 1-cohomology)
For class pair (5, 11): groups not conjugate (different 1-cohomology)
For class pair (5, 12): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 9): groups not conjugate (different 1-cohomology)
For class pair (6, 10): groups not conjugate (different 1-cohomology)
For class pair (6, 11): groups not conjugate (different 1-cohomology)
For class pair (6, 12): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate over the 2-adic integers
For class pair (7, 9): groups not conjugate (different 1-cohomology)
For class pair (7, 10): groups not conjugate (different 1-cohomology)
For class pair (7, 11): groups not conjugate (different 1-cohomology)
For class pair (7, 12): groups not conjugate (different 1-cohomology)
For class pair (8, 9): groups not conjugate (different 1-cohomology)
For class pair (8, 10): groups not conjugate (different 1-cohomology)
For class pair (8, 11): groups not conjugate (different 1-cohomology)
For class pair (8, 12): groups not conjugate (different 1-cohomology)
For class pair (9, 10): groups not conjugate over the 2-adic integers
For class pair (9, 11): groups not conjugate (different 1-cohomology)
For class pair (9, 12): groups not conjugate (different 1-cohomology)
For class pair (10, 11): groups not conjugate (different 1-cohomology)
For class pair (10, 12): groups not conjugate (different 1-cohomology)
For class pair (11, 12): groups not conjugate (different 1-cohomology)
Started QClass (4 13 8): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 2
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate modulo 2
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 13 9): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 2
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 13 10): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)


Started crystal system (4 14): containing 10 Q-classes 
Started QClass (4 14 1): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 14 2): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 14 3): containing 8 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate modulo 3
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (1, 8): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 8): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate modulo 3
For class pair (3, 8): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (4, 8): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 8): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 8): groups not conjugate (different 1-cohomology)
For class pair (7, 8): groups not conjugate (different 1-cohomology)
Started QClass (4 14 4): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 14 5): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 14 6): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate modulo 3
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 3
For class pair (2, 6): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate modulo 3
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 3
Started QClass (4 14 7): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): Started program in dimension 4: containing 33 crystal systems 
Started crystal system (4 14): containing 10 Q-classes 
Started QClass (4 14 7): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate modulo 3
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 3
For class pair (2, 6): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate modulo 3
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 3
Started QClass (4 14 8): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate modulo 3
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 14 9): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 14 10): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate modulo 3
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 3
For class pair (2, 6): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate modulo 3
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate modulo 3

Started crystal system (4 15): containing 12 Q-classes 
Started QClass (4 15 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 5): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 15 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 7): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 15 8): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 9): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 10): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate modulo 3
Started QClass (4 15 11): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 15 12): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started crystal system (4 16): containing 1 Q-classes 
Started QClass (4 16 1): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started crystal system (4 17): containing 2 Q-classes 
Started QClass (4 17 1): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 17 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started crystal system (4 18): containing 5 Q-classes 
Started QClass (4 18 1): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
Started QClass (4 18 2): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate modulo 2
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 18 3): containing 7 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate modulo 2
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
Started QClass (4 18 4): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 18 5): containing 7 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate modulo 2
For class pair (1, 7): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 7): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 7): groups not conjugate over the 2-adic integers
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 7): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 7): groups not conjugate (different 1-cohomology)
For class pair (6, 7): groups not conjugate (different 1-cohomology)
Started crystal system (4 19): containing 6 Q-classes 
Started QClass (4 19 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 19 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 19 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 19 4): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
Started QClass (4 19 5): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 19 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)

Started crystal system (4 20): containing 22 Q-classes 
Started QClass (4 20 1): containing 1 Z-classes 
Started QClass (4 20 2): containing 1 Z-classes 
Started QClass (4 20 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 20 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 20 5): containing 1 Z-classes 
Started QClass (4 20 6): containing 1 Z-classes 
Started QClass (4 20 7): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 20 8): containing 1 Z-classes 
Started QClass (4 20 9): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 20 10): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 20 11): containing 2 Z-classes 
For class pair (1, 2): groups ARE conjugate over 2-adic and 3-adic and 5-adic integers
Started QClass (4 20 12): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate over the 2-adic integers
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate over the 2-adic integers
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 20 13): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate over the 2-adic integers
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (2, 3): groups not conjugate modulo 2
For class pair (2, 4): groups not conjugate modulo 2
For class pair (3, 4): groups not conjugate modulo 3
Started QClass (4 20 14): containing 1 Z-classes 
Started QClass (4 20 15): containing 1 Z-classes 
Started QClass (4 20 16): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 20 17): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 20 18): containing 1 Z-classes 
Started QClass (4 20 19): containing 1 Z-classes 
Started QClass (4 20 20): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate over the 2-adic integers
Started QClass (4 20 21): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 20 22): containing 1 Z-classes 
Started crystal system (4 21): containing 4 Q-classes 
Started QClass (4 21 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 21 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 21 3): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 2
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 2
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 21 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started crystal system (4 22): containing 11 Q-classes 
Started QClass (4 22 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 22 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 22 3): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 22 4): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 22 5): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 2-cohomology)
For class pair (1, 4): groups not conjugate (different 2-cohomology)
For class pair (1, 5): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 2-cohomology)
For class pair (3, 5): groups not conjugate (different 2-cohomology)
For class pair (4, 5): groups not conjugate (different 2-cohomology)
Started QClass (4 22 6): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
Started QClass (4 22 7): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
Started QClass (4 22 8): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 22 9): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 2-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 22 10): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 22 11): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate modulo 3
Started crystal system (4 23): containing 11 Q-classes 
Started QClass (4 23 1): containing 1 Z-classes 
Started QClass (4 23 2): containing 1 Z-classes 
Started QClass (4 23 3): containing 1 Z-classes 
Started QClass (4 23 4): containing 1 Z-classes 
Started QClass (4 23 5): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 2-cohomology)
Started QClass (4 23 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 23 7): containing 1 Z-classes 
Started QClass (4 23 8): containing 1 Z-classes 
Started QClass (4 23 9): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 23 10): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 23 11): containing 1 Z-classes 
Started crystal system (4 24): containing 5 Q-classes 
Started QClass (4 24 1): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 2-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 2-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 2-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 24 2): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate over the 2-adic integers
Started QClass (4 24 3): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate over the 2-adic integers
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate (different 1-cohomology)
Started QClass (4 24 4): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 6): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate over the 2-adic integers
Started QClass (4 24 5): containing 6 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (1, 6): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate over the 2-adic integers
For class pair (2, 6): groups not conjugate over the 2-adic integers
For class pair (3, 4): groups not conjugate over the 2-adic integers
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 6): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 6): groups not conjugate (different 1-cohomology)
For class pair (5, 6): groups not conjugate over the 2-adic integers
Started crystal system (4 25): containing 11 Q-classes 
Started QClass (4 25 1): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 2): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 2-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 2-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 2-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 3): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate modulo 2
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 4): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 2-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 5): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 6): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 7): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 8): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 9): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 2-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 10): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 25 11): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate over the 2-adic integers
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate modulo 2
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started crystal system (4 26): containing 2 Q-classes 
Started QClass (4 26 1): containing 1 Z-classes 
Started QClass (4 26 2): containing 1 Z-classes 
Started crystal system (4 27): containing 4 Q-classes 
Started QClass (4 27 1): containing 1 Z-classes 
Started QClass (4 27 2): containing 1 Z-classes 
Started QClass (4 27 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 27 4): containing 1 Z-classes 
Started crystal system (4 28): containing 2 Q-classes 
Started QClass (4 28 1): containing 1 Z-classes 
Started QClass (4 28 2): containing 1 Z-classes 
Started crystal system (4 29): containing 9 Q-classes 
Started QClass (4 29 1): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate modulo 3
Started QClass (4 29 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 29 3): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 2-cohomology)
Started QClass (4 29 4): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 2-cohomology)
For class pair (1, 3): groups not conjugate (different 2-cohomology)
For class pair (1, 4): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
For class pair (2, 4): groups not conjugate (different 2-cohomology)
For class pair (3, 4): groups not conjugate (different 2-cohomology)
Started QClass (4 29 5): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 29 6): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
Started QClass (4 29 7): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate modulo 3
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 3
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 29 8): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 29 9): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
For class pair (1, 3): groups not conjugate modulo 3
For class pair (2, 3): groups not conjugate modulo 3
Started crystal system (4 30): containing 13 Q-classes 
Started QClass (4 30 1): containing 1 Z-classes 
Started QClass (4 30 2): containing 1 Z-classes 
Started QClass (4 30 3): containing 1 Z-classes 
Started QClass (4 30 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 30 5): containing 1 Z-classes 
Started QClass (4 30 6): containing 1 Z-classes 
Started QClass (4 30 7): containing 1 Z-classes 
Started QClass (4 30 8): containing 1 Z-classes 
Started QClass (4 30 9): containing 1 Z-classes 
Started QClass (4 30 10): containing 1 Z-classes 
Started QClass (4 30 11): containing 1 Z-classes 
Started QClass (4 30 12): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 3
Started QClass (4 30 13): containing 1 Z-classes 
Started crystal system (4 31): containing 7 Q-classes 
Started QClass (4 31 1): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate modulo 5
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate modulo 5
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate modulo 5
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 31 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 5
Started QClass (4 31 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 31 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 31 5): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 5
Started QClass (4 31 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 5
Started QClass (4 31 7): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 5
Started crystal system (4 32): containing 21 Q-classes 
Started QClass (4 32 1): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 32 2): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 32 3): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 32 4): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 32 5): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 32 6): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 32 7): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 32 8): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 32 9): containing 5 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (1, 5): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate modulo 2
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 5): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 5): groups not conjugate (different 1-cohomology)
For class pair (4, 5): groups not conjugate (different 1-cohomology)
Started QClass (4 32 10): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 32 11): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 32 12): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
Started QClass (4 32 13): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate modulo 2
For class pair (2, 3): groups not conjugate over the 2-adic integers
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 32 14): containing 4 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (1, 4): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 4): groups not conjugate (different 1-cohomology)
For class pair (3, 4): groups not conjugate (different 1-cohomology)
Started QClass (4 32 15): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 32 16): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 2-cohomology)
Started QClass (4 32 17): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate over the 2-adic integers
Started QClass (4 32 18): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 2-cohomology)
Started QClass (4 32 19): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 2-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started QClass (4 32 20): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 2-cohomology)
Started QClass (4 32 21): containing 3 Z-classes 
For class pair (1, 2): groups not conjugate (different 1-cohomology)
For class pair (1, 3): groups not conjugate (different 1-cohomology)
For class pair (2, 3): groups not conjugate (different 1-cohomology)
Started crystal system (4 33): containing 16 Q-classes 
Started QClass (4 33 1): containing 1 Z-classes 
Started QClass (4 33 2): containing 1 Z-classes 
Started QClass (4 33 3): containing 1 Z-classes 
Started QClass (4 33 4): containing 1 Z-classes 
Started QClass (4 33 5): containing 1 Z-classes 
Started QClass (4 33 6): containing 1 Z-classes 
Started QClass (4 33 7): containing 1 Z-classes 
Started QClass (4 33 8): containing 1 Z-classes 
Started QClass (4 33 9): containing 1 Z-classes 
Started QClass (4 33 10): containing 1 Z-classes 
Started QClass (4 33 11): containing 1 Z-classes 
Started QClass (4 33 12): containing 1 Z-classes 
Started QClass (4 33 13): containing 1 Z-classes 
Started QClass (4 33 14): containing 2 Z-classes 
For class pair (1, 2): groups not conjugate modulo 2
Started QClass (4 33 15): containing 1 Z-classes 
Started QClass (4 33 16): containing 1 Z-classes 


==> anc/ConjugacyLoopWithStart.txt <==
#dim := 2; #Input dimension

# File can be called to restart conjugacy computations given a number dim and a vector startat of 4 integers specifying a valid Z-class


Print("Started program in dimension ",dim, ": containing ", NrCrystalSystems(dim), " crystal systems \n");
AppendTo(streamout, "Started program in dimension ",dim, ": containing ", NrCrystalSystems(dim), " crystal systems \n");



Print("Started crystal system (",dim," ", startat[2], "): containing ", NrQClassesCrystalSystem(dim,startat[2]), " Q-classes \n");
AppendTo(streamout, "Started crystal system (",dim," ", startat[2], "): containing ", NrQClassesCrystalSystem(dim,startat[2]), " Q-classes \n");

 for qclass in [startat[3]..NrQClassesCrystalSystem(dim, startat[2])] do
 
    Print("Started QClass (",dim," ",startat[2]," ", qclass,"): containing ", NrZClassesQClass(dim,startat[2],qclass), " Z-classes \n");
 AppendTo(streamout, "Started QClass (",dim," ", startat[2]," ", qclass,"): containing ", NrZClassesQClass(dim,startat[2],qclass), " Z-classes \n");

if Size(MatGroupZClass(dim,startat[2],qclass,1)) = 1 then  Print("class skipped\n"); AppendTo(streamout, "class skipped\n"); continue; fi;
AltConjugacyLoopQClass235(dim,startat[2],qclass);


od;






for sys in [startat[2]+1..NrCrystalSystems(dim)] do
 
 Print("Started crystal system (",dim," ", sys, "): containing ", NrQClassesCrystalSystem(dim,sys), " Q-classes \n");
AppendTo(streamout, "Started crystal system (",dim," ", sys, "): containing ", NrQClassesCrystalSystem(dim,sys), " Q-classes \n");

 for qclass in [1..NrQClassesCrystalSystem(dim, sys)] do
 
    Print("Started QClass (",dim," ", sys," ", qclass,"): containing ", NrZClassesQClass(dim,sys,qclass), " Z-classes \n");
 AppendTo(streamout, "Started QClass (",dim," ", sys," ", qclass,"): containing ", NrZClassesQClass(dim,sys,qclass), " Z-classes \n");

if Size(MatGroupZClass(dim,sys,qclass,1)) = 1 then  Print("class skipped\n"); AppendTo(streamout, "class skipped\n"); continue; fi;
AltConjugacyLoopQClass235(dim,sys,qclass);


 od;

od;





==> anc/DefineCochainGroups.txt <==
# This file requires values q, dim, nrgens to be defined already. It sets up various cochain groups and representations thereof, and functions used to switch between these representations.

CycGrp1Gen := function(q)
local C, a;
C:= CyclicGroup(q);
a:=MinimalGeneratingSet(C);
return GroupByGenerators(a);
end;

Zq := Integers mod q;
GpZq:=CycGrp1Gen(q);
1q := GeneratorsOfGroup(GpZq)[1];

FromZqToCycGrp := function(n)
return 1q^Int(n);
end;

FromCycGrpToZq := function(g)
local fact;
fact := Factorization(GpZq,g);
if NumberSyllables(fact) <> 0 then
return One(Integers mod q)*ExponentSyllable(Factorization(GpZq,g), 1);
else return One(Integers mod q)*0;
fi;
end;

BijZqToCycGrp:=MappingByFunction(Zq, GpZq, FromZqToCycGrp, FromCycGrpToZq);

D:= dim*nrgens;

Cochains := DirectProductOp(ListWithIdenticalEntries(D, GpZq), ListWithIdenticalEntries(D, GpZq)[1]);


FromZqDToCochGp := function(vec) 
#vec is a row vector in Integers mod q of length D
local i, temp;
temp := One(Cochains);
for i in [1..D] do
temp := temp * ImageElm(Embedding(Cochains, i),FromZqToCycGrp(vec[i]));
od;
return temp;
end;

FromCochGpToZqD := function(g)
#g is an element of Cochains

local i,rtn;
rtn :=[];

for i in [1..D] do
  rtn[i] := FromCycGrpToZq(ImageElm(Projection(Cochains, i), g)); 
od;

return rtn;
end;

BijZqDToCoch := MappingByFunction(Zq^D, Cochains, FromZqDToCochGp, FromCochGpToZqD);

MapZDToCoch := MappingByFunction(Integers^D, Cochains, FromZqDToCochGp);

#A sort of inverse function is provided by the follwing procedure

ApplyInt1 := function(l)
local l1;
l1 := ShallowCopy(l); 
Apply(l1, Int);
return l1;
end;

ApplyIntToMat := function(A)
#A is assumed to be a matrix of integers mod n
local A1;
A1 := ShallowCopy(A); 
Apply(A1, ApplyInt1);
return A1;
end;

ReduceMatrixModE1 := function (A) 
return One(Integers mod e)*A;
end;
ReduceMatrixModE2 := function (A) 
return One(Integers mod e2)*A;
end;

MapGLnZToGLnZE := GroupHomomorphismByFunction(GL(dim, Integers), GL(dim, Integers mod e), ReduceMatrixModE1);
MapGLnZToGLnZE2 := GroupHomomorphismByFunction(GL(dim, Integers), GL(dim, Integers mod e2), ReduceMatrixModE2);

==> anc/Depth2ZClass2.txt <==
#Requires DoSpecificZClass to have been read already. This finds ImNo, the normalizer as found in Stage 5 of Section 5.3
ImNo := ImageOfqAdicNormAlt(H, gens, q,HModE, NormModE);
Print("Normalizer computed\n");
ProfClassesInZClass := Size(OrbitsDomain(ImNo, 2Coh, ActionFunction));
Print("Number of orbits: ", ProfClassesInZClass , "\n");
AppendTo(streamout,"Number of orbits: ", ProfClassesInZClass, "\n");



==> anc/DispListOfMatrices.txt <==
CombineTwo := function(M1,n1,M2,n2)	#	a function combining two lists of vectors, one in mod n1, the other in mod n2. We require n1 and n2 to be coprime. Also, M1 and M2 need to have the same second dimension d

local d, M, i1, i2, j, l1, l2, ind, r1, r2;

	l1 := Length(M1);
	l2 := Length(M2);
	d := Length(M1[1]);
	M := NullMat((l1*l2),d);		#	create a matrix of zeros to modify
	for i1 in [1..l1] do				#	loop over vectors in the first list
		for i2 in [1..l2] do			#	loop over vectors in the second list
			for j in [1..d] do		#	loop over entries of the vectors
				ind := ((i1-1)*l2+i2);
				#Print("ind = ",ind,"\n");
				r1 := M1[i1][j];
				#Print("r1 = ",r1,"\n");
				r2 := M2[i2][j];
				#Print("r2 = ",r2,"\n");
				M[ind][j] := ChineseRem([n1,n2],[r1,r2]);
			od;
		od;
	od;
	return M;
end;

==> anc/DoSpecificZClass.txt <==

elts := Elements(H);
gens:= GeneratorsOfGroup(H);
nrgens:= Length(gens);

if Size(H) <= 2 then
	q1 := 4;
else q1:= Size(H);
fi;
Print("q: ", q1, "\n");
AppendTo(streamout, "q: ", q1, "\n");

q:=q1;
R := Integers mod q;

Read("ComputeCohomology.txt");

Print("Size of H2(H,Z): ", Size(2Coh), "\n");
AppendTo(streamout, "Size of H2(H,Z): ", Size(2Coh), "\n");


e:= FindGoodE(q1, Exponent(2Coh));
Print("E: ", e, "\n");
q:=e;
R:=Integers mod q;
#Once the exponent of cohomology is known, we recompute with small q to make things easier computationally
Read("ComputeCohomology.txt");
gensModE := One(Integers mod e)*gens;
HModE := AsGroup(One(Integers mod e)*Elements(H)); 
Print("HModE computed\n");
NormModE := Normalizer(GL(dim, Integers mod e), HModE);
Print("Normalizer computed\n");
#Print("Size of ImN: ", Size(NormModE), "\n");
ProfClassesInZClass := Size(OrbitsDomain(NormModE, 2Coh, ActionFunction));
Print("Number of orbits: ", ProfClassesInZClass , "\n");
AppendTo(streamout,"Number of orbits: ", ProfClassesInZClass , "\n");


==> anc/FindGoodE.txt <==
FindGoodE := function(q, e)

local prim,p, k,l;

prim := PrimeDivisors(q);
k:=1;
for p in prim do k := k*p; od;
l:= LcmInt(k,e); 
if l=2 then return 4;
else return l;
fi;

end;


FindGoodEDepth2 := function(H,gens, q,e)
local AutH, k, g, gensimage, ListOfGenSets,prim,p, l ;

prim := PrimeDivisors(q);
l:=1;
for p in prim do l := l*p; od;


AutH := AutomorphismGroup(H);;
ListOfGenSets := [];
for g in AutH do
 gensimage := OnTuples(gens, g);
 if gensimage in ListOfGenSets then continue;
 else Add(ListOfGenSets, gensimage);
 fi;
od;
k:=1;
for gensimage in ListOfGenSets do
 k:= LcmInt(k,FindSNFFactor(gens, gensimage));
od;
return LcmInt(l, e)*k;
end;





==> anc/Initialize.txt <==
SetCrystGroupDefaultAction(LeftAction);

streamout := OutputTextFile("defaultoutput.rtf", true);

dim := 2;

num := 4;

G := SpaceGroup(dim, num);
H := PointGroup(G);

gens:=GeneratorsOfGroup(H);
nrgens := Length(gens);
elts := Elements(H);
q:= 4;
e:=4;
e2:=2;
R := Integers mod 4;

K := 1;

Read("DefineCochainGroups.txt");
Read("MyCohomologyFunctions.txt");
Read("DispListOfMatrices.txt");
#Read("CombineTwo.txt");
Read("MatIntoListOfMats.txt");
 
Coh:= []; Cob:=[];


gensModE := One(Integers mod 2)*gens;
HModE := Subgroup(GL(dim, Integers mod 2), gensModE); 
NormModE := Normalizer(GL(dim, Integers mod 2), HModE);
QuotTo2Coh := NaturalHomomorphismByNormalSubgroupNC(Cochains, Cochains);
2Coh := ImagesSource(QuotTo2Coh);;
Read("SNFComputations.txt");
Read("FindGoodE.txt");
Read("ActionOfNormalizer.txt");

Read("ComputeCohomologyAsFunction.txt");
Read("pAdicConjugacy.txt");
Read("AltConjugacy.txt");


==> anc/MatIntoListOfMats.txt <==
MatIntoListOfMats := function(M,a,b)
#	a function to turn a matrix of size n x a*b into a matrix of size n x b of vectors of length a

local e, n, Mconv, i, j1, j2, ind;

n := Length(M);
# Print("n = ",n,"\n");

Mconv := [];
for i in [1..n] do
	Mconv[i] := NullMat(b,a);
od;

#	Print(Mconv,"\n");

for i in [1..n] do
	for j1 in [1..b] do
		for j2 in [1..a] do
			ind := (j1-1)*a+j2;
#			Print("ind = ",ind,"\n");
			Mconv[i][j1][j2] := M[i][ind];
#			Print(Mconv,"\n");
		od;
	od;
od;

return Mconv;

end;

# And the converse function: to turn a matrix of size a*b (a rows each of length b) into a vector of length ab, by stacking the rows next to each other.

VectIntoMat := function(v, a)
# a is assumed to be a divisor of the length of v, and denotes how many pieces to break v into
local rtn, b,i;

b:=Length(v)/a;
rtn:=NullMat(a, b);

for i in [1..a] do
 rtn[i] := v{[b*(i-1)+1..b*i]};
od;
return rtn;
end;

MatIntoVect := function(M,a)
#M is a matrix with a rows

local i, rtn;

rtn:=[];

for i in [1..a] do
Append(rtn, M[i]);
od;

return rtn;
end;

ListOfMatsToListOfVects := function(L, a)
local rtn, i;
rtn := [];

for i in [1..Length(L)] do
rtn[i] := MatIntoVect(L[i], a);
od;

return rtn;
end;

==> anc/MyCohomologyFunctions.txt <==
MyCoboundaries := function(S, R) # This calculates the generators of the boundaries

local I, i,j, v, coboundariesList, coboundary, coboundariesGroup;

coboundariesList := [];
I := IdentityMat(dim, R);

for j in [1..dim] do
	coboundary := [];
	for i in [1..Size(S)] do
		Add(coboundary, (S[i]-I)*I[j]);
	od;
	Add(coboundariesList, coboundary);
od;

coboundariesGroup := AdditiveGroup(coboundariesList);
return(coboundariesGroup);

end;
# A coboundary is expressed as a list of elements: the group H has been enumerated as a list S and the image of the ith element under the coboundary d^1 v: S -> R^dim is the ith element of this list.

#ALSO A FUNCTION TO RETURN THE BASIS OF THE COBOUNDARIES

BasisOf1Coboundaries := function(gens, R)

local I, i,j, v, coboundariesList, coboundary, coboundariesGroup;

coboundariesList := [];
I := IdentityMat(dim, R);

for j in [1..dim] do
	coboundary := [];
	for i in [1..Size(gens)] do
		Add(coboundary, (gens[i]-I)*I[j]);
	od;
	Add(coboundariesList, coboundary);
od;

return(coboundariesList);


end;

ExtToMult := function(word,gens,G)
	###	word is an array of numbers, [2,1,3,-4] represents x_2*x_3^-4
	local l, r, i;				###	local variables
	
	l := Length(word)/2;
	r := One(G);			
		
	for i in [1..l] do
		r := r*(gens[word[2*i-1]])^(word[2*i]);
	od;
	
	return r;
end;



CocycleConditions := function( G )
	###	this function is supposed to generate the conditions for cocycles given a group G
	
	local gens, Gfp, rels, lr, lg, res, i, l, j, j2, pref, powers, p, k, zeromatrix, d;

gens := GeneratorsOfGroup(G);	
		if gens = [] then
		#	here goes the case of trivial group
	else
		Gfp := Image(IsomorphismFpGroupByGenerators(G,gens));	#	makes a copy of G which is considered to be a finitely presented group
		rels := RelatorsOfFpGroup(Gfp);			#	a list of relators
		rels := List(rels,ExtRepOfObj);			#	convert to the list form
		lr := Length(rels);
		lg := Length(gens);
		zeromatrix := 0*gens[1];
		d := Length(zeromatrix[1]);
		res := NullMat(lr,lg,zeromatrix);
		for i in [1..lr] do						#	compute the condition from i-th relation
			#Print("\ni = ",i," rels = ",rels[i],"\n");				#	just for testing
			l := Length(rels[i])/2;				#	length of i-th relator
			for j in [0..(l-1)] do				#	j is length of prefix cut
			#	Print("j = ",j);
				pref := [];
				if j > 0 then
					j2 := 2*j;
			#		Print("[1..j2] = ",[1..j2]);
					pref := rels[i]{[1..j2]};		#	prefix obtained by cutting first j POWERS
				else
					pref := [];
				fi;
			#	Print("i = ",i," pref = ",pref,"\n");
				powers := 0;
				p := rels[i][2*j+2];			#	problems if p < 0
				if p > 0 then
					for k in [0..(p-1)] do		#	compute s(x^k) if k positive
						powers := powers + gens[rels[i][2*j+1]]^k;
					od;
				else
					for k in [1..(-p)] do
						powers := powers - gens[rels[i][2*j+1]]^(-k);
					od;
				fi;
				res[i][rels[i][2*j+1]] := res[i][rels[i][2*j+1]] + ExtToMult(pref,gens,G)*powers;
			od;
		od;
	fi;
	
	return [res,lr,lg,d];
end;

ConvertCocycleConditions := function(L)
###	takes in the list of conditions on cocycles and converts them to one big matrix that NullspaceModN can be applied to

local lr, lg, d, A, ir, ig, i1, i2, ind1, ind2;

lr := L[2];
lg := L[3];
d := L[4];

A := NullMat(lr*d,lg*d);

for ir in [1..lr] do
	for ig in [1..lg] do
		for i1 in [1..d] do
			for i2 in [1..d] do
				ind1 := d*(ir-1)+i1;
				ind2 := d*(ig-1)+i2;
				A[ind1][ind2] := L[1][ir][ig][i1][i2];
			od;
		od;
	od;
od;

return A;

end;

BasisOf1Cocycles := function(G, N)

local L, S;

L := CocycleConditions(G);;
S := ConvertCocycleConditions(L);;
S := TransposedMat(S);;

if N=0 then
   return NullspaceIntMat(S);
else
   return BasisNullspaceModN(S, N);
fi;

end;

==> anc/SNFComputations.txt <==

FindTAB := function(A,B)
# A and B are lists of dxd matrices  of equal length lg
local lg, d, matrixTABlist, zeromatrix, X, i, j,k, v, finalTABmatrix, snf, rtn;
lg:=Length(A);
d := Length(A[1][1]);
zeromatrix := NullMat(d^2, d^2);
matrixTABlist := [];
for k in [1..lg] do
matrixTABlist[k] := ShallowCopy(zeromatrix);

od;
for k in [1..lg] do

for i in [1..d] do for j in [1..d] do
X:= NullMat(d, d);
X[i][j] := 1;
v:=MatIntoVect((A[k]*X - X*B[k]), d);
matrixTABlist[k][d*(i-1)+j] := v;
od;od;
od;
#now transpose so we can just append the lists of rows to stack matrices on top of each other

finalTABmatrix:=[];
for k in [1..lg] do
Append(finalTABmatrix, TransposedMatMutable(matrixTABlist[k]));
od;
return finalTABmatrix;
end;
FindSNFFactor := function(A,B)
# A and B are lists of dxd matrices  of equal length lg
local lg, d, matrixTABlist, zeromatrix, X, i, j,k, v, finalTABmatrix, snf, rtn;
lg:=Length(A);
d := Length(A[1][1]);
finalTABmatrix := FindTAB(A,B);
snf:=SmithNormalFormIntegerMat(finalTABmatrix);
#Print(snf);
for i in [0..d^2-1] do
if snf[d^2-i][d^2-i] = 0 then continue;
else return snf[d^2-i][d^2-i];
fi;
od;
end;


==> anc/defaultoutput.rtf <==



==> anc/pAdicConjugacy.txt <==
#File expects H1, H2, H1ModQ, H2ModQ, q, gens1, gens2 to be defined
#q should be a product of distinct primes, and not equal to 2 yet


QAdicGenerator := function(N, q)
  local prim,p, rtn;
if N= 0 then return 0; fi;
rtn := 1;
prim := PrimeDivisors(q);
for p in prim do
 rtn := rtn * p^PValuation(N,p);
od;
return rtn;
end;




ExistsLiftModQToQAdic := function(H,gens, q, n)
# n is an element which conjugates gens into the group H modulo q
# we test whether it lifts to a matrix over the q-adic integers with the same property

local ReduceModQ, BijHToHModQ, HModQ, rtn, rtngp, nint, imageofgens, lg, i, GLQ, NormModQ, errormodq, nintvect, TAB, gensModQ,g, z, snf, newsnf, TABZq;

lg := Length(gens);
gensModQ := One(Integers mod q)*gens;
ReduceModQ := function(A) return One(Integers mod q)*A; end;

GLQ := GL(dim, Integers mod q);

rtn := [];

nint := ApplyIntToMat(n);  
 imageofgens := [];
 for i in [1..lg] do
   imageofgens[i]:= n^(-1)*gensModQ[i]*n ;
   for g in H do if One(Integers mod q)*g =  imageofgens[i] then imageofgens[i] := g; else continue; fi; od;
    od; 
 TAB := TransposedMat(FindTAB(gens, imageofgens));
 nintvect := MatIntoVect(nint, dim);
 errormodq := nintvect*TAB/q;
 
#now modify TAB to find its q-adic image: this requires us to eliminate primes from the SNF coefficients which do not divide q

snf := SmithNormalFormIntegerMatTransforms(TAB);
newsnf := snf.normal;
for i in [1..dim^2] do
  newsnf[i][i] := QAdicGenerator(newsnf[i][i],q);
od;
z := SolutionIntMat(newsnf, errormodq * snf.coltrans);
if z = fail then return fail; else return true; fi;

end;






ExistsLiftMod2To2Adic := function(H,gens, n)

local ReduceModQ, BijHToHModQ, HModQ, rtn, rtngp, nint, imageofgens, lg, i, GLQ, NormModQ, errormodq, nintvect, TAB, gensModQ,g, z, snf, newsnf, TABZq, q, mod2ker, currentimage, kertuple;

q:=2;
lg := Length(gens);
gensModQ := One(Integers mod q)*gens;
ReduceModQ := function(A) return One(Integers mod q)*A; end;

GLQ := GL(dim, Integers mod q);

mod2ker := [];
rtn := [];

for g in H do
 if One(Integers mod q)*g = One(GLQ) then Add(mod2ker, g); fi;
od;

nint := ApplyIntToMat(n);  
imageofgens := [];
for i in [1..lg] do
   imageofgens[i]:= n^(-1)*gensModQ[i]*n ;
   for g in H do if One(Integers mod q)*g =  imageofgens[i] then imageofgens[i] := g; else continue; fi; od;
 
 od; 


#Now we must loop over the kernel and seek lifts for each possible value of imageofgens
for kertuple in Tuples(mod2ker, lg) do
 currentimage := [];
 for i in [1..lg] do
  currentimage[i] := imageofgens[i] * kertuple[i];
 od;
 
 TAB := TransposedMat(FindTAB(gens, currentimage));
#Print(TAB);
 nintvect := MatIntoVect(nint, dim);
 errormodq := nintvect*TAB/q;
# z:= SolutionIntMat(TAB, errormodq);
 
#now modify TAB to find its q-adic image: this requires us to eliminate primes from the SNF coefficients which do not divide q

snf := SmithNormalFormIntegerMatTransforms(TAB);
newsnf := snf.normal;
for i in [1..dim^2] do
  newsnf[i][i] := QAdicGenerator(newsnf[i][i],q);
od;
z := SolutionIntMat(newsnf, errormodq * snf.coltrans);
if z = fail then continue; else return true; fi;
# if z exists for any currentimage then there is a lift so return true. else wait until the end of the lift and return false

od;
return false;
end;





AttemptLiftModQToQAdic := function(H,gens, q, n)

local ReduceModQ, BijHToHModQ, HModQ, rtn, rtngp, nint, imageofgens, lg, i, GLQ, NormModQ, errormodq, nintvect, TAB, gensModQ,g, z, snf, newsnf, TABZq;

lg := Length(gens);
gensModQ := One(Integers mod q)*gens;
ReduceModQ := function(A) return One(Integers mod q)*A; end;

GLQ := GL(dim, Integers mod q);

rtn := [];

nint := ApplyIntToMat(n);  
 imageofgens := [];
 for i in [1..lg] do
   imageofgens[i]:= n^(-1)*gensModQ[i]*n ;
   for g in H do if One(Integers mod q)*g =  imageofgens[i] then imageofgens[i] := g; else continue; fi; od;
   #imageofgens[i]:=PreImagesRepresentative(BijHToHModQ, n^(-1)*gensModQ[i]*n);
 od; 
#Print(imageofgens);
#Print(nint);
 TAB := TransposedMat(FindTAB(gens, imageofgens));
#Print(TAB);
 nintvect := MatIntoVect(nint, dim);
 errormodq := nintvect*TAB/q;
 z:= SolutionIntMat(TAB, errormodq);
if z = fail then return fail; else return nint-q*VectIntoMat(z, dim); fi;

end;




ImageOfqAdicNorm := function(H, gens, q)

local ReduceModQ, BijHToHModQ, HModQ, rtn, rtngp, n, nint, imageofgens, lg, i, GLQ, NormModQ, errormodq, nintvect, z,TAB, gensModQ;

lg := Length(gens);
gensModQ := One(Integers mod q)*gens;
HModQ := AsGroup(One(Integers mod q)*Elements(H));
Print("HModE computed\n");
ReduceModQ := function(A) return One(Integers mod q)*A; end;
BijHToHModQ := GroupHomomorphismByFunction(H, HModQ, ReduceModQ);

GLQ := GL(dim, Integers mod q);
NormModQ := Normalizer(GLQ, HModQ);
Print("Normalizer computed\n");
rtn := [];

for n in NormModQ do
  z:=ExistsLiftModQToQAdic(H,gens,q,n);
  if z = fail then continue;
  else Add(rtn, n);
  fi;
od;
return AsGroup(rtn);
end;




ImageOfqAdicNormAlt := function(H, gens, q,HModQ, NormModQ)

local ReduceModQ, BijHToHModQ, rtn, rtngp, n, nint, imageofgens, lg, i, GLQ, errormodq, nintvect, TAB, gensModQ,z;

lg := Length(gens);
gensModQ := One(Integers mod q)*gens;
#HModQ := AsGroup(One(Integers mod q)*Elements(H));
#Print("HModE computed\n");
ReduceModQ := function(A) return One(Integers mod q)*A; end;
BijHToHModQ := GroupHomomorphismByFunction(H, HModQ, ReduceModQ);

GLQ := GL(dim, Integers mod q);
#NormModQ := Normalizer(GLQ, HModQ);
#Print("Normalizer computed\n");
rtn := [];

for n in NormModQ do
  z:=ExistsLiftModQToQAdic(H,gens,q,n);
  if z = fail then continue;
  else Add(rtn, n);
  fi;
od;
return AsGroup(rtn);
end;




ConjugatorInto := function(gens, H2q, q) 
  local H1q, ConjSet, N, rep, isconj, i, temp, g, GLq, lg, gens1q, n;
#gens are the generators of a group H1; H2Q is a mod q reduction of a group of size equal to H1

GLq := GL(dim, Integers mod q);

gens1q := One(Integers mod q)*gens;
lg := Length(gens);
rep := fail;
ConjSet := [];

for g in GLq do
 isconj := true;
 for i in [1..lg] do
  temp :=  g^(-1)*gens1q[i]*g in Elements(H2q); 
  isconj := isconj and temp;
 od;
 if isconj then rep:=g; break; fi;
 #if isconj then Add(ConjSet, g); fi;
od;

if rep = fail then return fail; fi;

N := Normalizer(GLq, H2q);
ConjSet := [];
for n in N do 
 Add(ConjSet, rep*n);
od;

return ConjSet;
end;





ConjugacyLoopQClass := function(dim,sys,qclass, q)
  local i,j,nrzcl, Hs, HmodQs, 1Cohs, 2Cohs, genss, lg, temp, conjmod2,g, conjover2, conjover3;

nrzcl := NrZClassesQClass(dim, sys, qclass);
Hs := []; genss:=[]; 1Cohs := []; 2Cohs := []; HmodQs := [];

for i in [1..nrzcl] do Hs[i] := MatGroupZClass(dim,sys,qclass,i);
genss[i] := GeneratorsOfGroup(Hs[i]);
temp := ComputeCohomology(Hs[i], genss[i],Size(MatGroupZClass(dim,sys,qclass,1)));
1Cohs[i] := temp[1]; 2Cohs[i] := temp[2];
od;
lg := Length(genss[1]);

for i in [1..nrzcl] do for j in [(i+1)..nrzcl] do
Print("For class pair (", i, ", ", j, "): ");

#Attempt to eliminate trivial cases; note that the 3rd case only works because we know that within each ZClass no groups are profinitely equivalent

if Size(1Cohs[i]) <> Size(1Cohs[j]) then 
  Print("groups not conjugate (different 1-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different 2-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different numbers of space groups)\n"); continue;
fi;

#this section attempts to save time computing the HmodQs
if IsBound(HmodQs[i]) then
   conjover2 := false;
   conjmod2 := ConjugatorInto(genss[j], HmodQs[i], q);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",q,"\n"); continue;
   else 
      for g in conjmod2 do
       if q = 2 then 
          if ExistsLiftMod2To2Adic(Hs[i], genss[j], g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;    
       else
          if ExistsLiftModQToQAdic(Hs[i], genss[j], q, g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;      
       fi;   
      od; 
   if temp = false then 
       Print("groups not conjugate over the ", q,"-adic integers\n"); continue; 
   fi;
   fi;

  
else
   temp := false;
   if not IsBound(HmodQs[j]) then 
     HmodQs[j] := AsGroup(One(Integers mod q)*Elements(Hs[j]));
   fi;
   conjmod2 := ConjugatorInto(genss[i], HmodQs[j], q);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",q,"\n"); continue;
   else 
      for g in conjmod2 do
       if q = 2 then 
          if ExistsLiftMod2To2Adic(Hs[j], genss[i], g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;    
       else
          if ExistsLiftModQToQAdic(Hs[j], genss[i], q, g) then 
            Print("groups are conjugate over the ", q,"-adic integers\n"); 
            temp:=true; break;
          fi;      
       fi;   
      od; 
   Print("groups not conjugate over the ", q,"-adic integers\n"); continue;
   fi;
fi;
od;od;
end;





ConjugacyLoopQClass23 := function(dim,sys,qclass)
  local i,j,nrzcl, Hs, Hmod2s, Hmod3s, 1Cohs, 2Cohs, genss, lg, temp, conjover2, conjover3, conjmod2,conjmod3,g;

nrzcl := NrZClassesQClass(dim, sys, qclass);
Hs := []; genss:=[]; 1Cohs := []; 2Cohs := []; Hmod2s := []; Hmod3s:=[];

for i in [1..nrzcl] do Hs[i] := MatGroupZClass(dim,sys,qclass,i);
genss[i] := GeneratorsOfGroup(Hs[i]);
temp := ComputeCohomology(Hs[i], genss[i],Size(MatGroupZClass(dim,sys,qclass,1)));
1Cohs[i] := temp[1]; 2Cohs[i] := temp[2];
od;
lg := Length(genss[1]);

for i in [1..nrzcl] do for j in [(i+1)..nrzcl] do
Print("For class pair (", i, ", ", j, "): ");
AppendTo(streamout, "For class pair (", i, ", ", j, "): ");
#Attempt to eliminate trivial cases; note that the 3rd case only works because we know that within each ZClass no groups are profinitely equivalent

if Size(1Cohs[i]) <> Size(1Cohs[j]) then 
  Print("groups not conjugate (different 1-cohomology)\n"); 
  AppendTo(streamout, "groups not conjugate (different 1-cohomology)\n");continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different 2-cohomology)\n"); 
  AppendTo(streamout, "groups not conjugate (different 2-cohomology)\n"); continue;
elif Size(2Cohs[i]) <> Size(2Cohs[j]) then 
  Print("groups not conjugate (different numbers of space groups)\n"); 
  AppendTo(streamout, "groups not conjugate (different numbers of space groups)\n"); continue;
fi;

#first do 2-adics, then 3-adics
conjover2 := false;
if IsBound(Hmod2s[i]) then
   conjmod2 := ConjugatorInto(genss[j], Hmod2s[i], 2);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",2,"\n");
      AppendTo(streamout, "groups not conjugate modulo ",2,"\n");  continue;
   else 
      for g in conjmod2 do
         if ExistsLiftMod2To2Adic(Hs[i], genss[j], g) then 
           conjover2:=true; break;
         fi;   
      od; 
   if conjover2 = false then 
      Print("groups not conjugate over the ", 2,"-adic integers\n"); 
      AppendTo(streamout, "groups not conjugate over the ", 2,"-adic integers\n"); continue; 
   fi;
   fi;

  
else
   if not IsBound(Hmod2s[j]) then 
     Hmod2s[j] := AsGroup(One(Integers mod 2)*Elements(Hs[j]));
   fi;
   conjmod2 := ConjugatorInto(genss[i], Hmod2s[j], 2);
   if conjmod2 = fail then 
      Print("groups not conjugate modulo ",2,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",2,"\n"); continue;
   else 
      for g in conjmod2 do
          if ExistsLiftMod2To2Adic(Hs[j], genss[i], g) then 
             conjover2:=true; break;
          fi;    
       
      od; 
  if conjover2 = false then 
      Print("groups not conjugate over the ", 2,"-adic integers\n");
      AppendTo(streamout, "groups not conjugate over the ", 2,"-adic integers\n"); continue; 
   fi;
   fi;
fi;
conjover3 := false;
if IsBound(Hmod3s[i]) then
   conjmod3 := ConjugatorInto(genss[j], Hmod3s[i], 3);
   if conjmod3 = fail then 
      Print("groups not conjugate modulo ",3,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",3,"\n"); continue;
   else 
      for g in conjmod3 do
       if ExistsLiftModQToQAdic(Hs[i], genss[j], 3, g) then 
          conjover3:=true; break;
       fi;   
      od; 
   if conjover3= false then 
       Print("groups not conjugate over the ", 3,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ", 3,"-adic integers\n");        continue; 
   fi;
   fi;

  
else
   if not IsBound(Hmod3s[j]) then 
     Hmod3s[j] := AsGroup(One(Integers mod 3)*Elements(Hs[j]));
   fi;
   conjmod3 := ConjugatorInto(genss[i], Hmod3s[j], 3);
   if conjmod3 = fail then 
      Print("groups not conjugate modulo ",3,"\n"); 
      AppendTo(streamout, "groups not conjugate modulo ",3,"\n"); continue;
   else 
      for g in conjmod3 do
          if ExistsLiftModQToQAdic(Hs[j], genss[i], 3, g) then 
                 conjover3:=true; break;
          fi;      
      od; 
      if conjover3= false then 
       Print("groups not conjugate over the ", 3,"-adic integers\n"); 
       AppendTo(streamout, "groups not conjugate over the ", 3,"-adic integers\n");              continue; 
      fi;
   fi;
fi;
if conjover2 and conjover3 then 
 Print("groups ARE conjugate over 2-adic and 3-adic integers\n");
 AppendTo(streamout, "groups ARE conjugate over 2-adic and 3-adic integers\n");
fi;
od;od;
end;


Test3 := function(H1, H2, q)
  local H1q, H2q, ConjSet, N, rep, GLq,n;

H1q := AsGroup(One(Integers mod q)*Elements(H1));
H2q := AsGroup(One(Integers mod q)*Elements(H2));
GLq := GL(dim, Integers mod q);

rep := RepresentativeAction(GLq, H1q, H2q);
if rep = fail then return fail; fi;

N := Normalizer(GLq, H1q);
for n in N do 
 Add(ConjSet, rep*n);
od;


return ConjSet;



end;
Test2 := function(H1, H2, q)
  local H1q, H2q, ConjSet, N, rep, isconj, i, temp, g, GLq, lg, gens1q, n;

#H1q := AsGroup(One(Integers mod q)*Elements(H1));
H2q := AsGroup(One(Integers mod q)*Elements(H2));
GLq := GL(dim, Integers mod q);

gens1q := One(Integers mod q)*GeneratorsOfGroup(H1);
lg := Length(gens1q);
rep := fail;
ConjSet := [];

for g in GLq do
 isconj := true;
 for i in [1..lg] do
  temp :=  g^(-1)*gens1q[i]*g in Elements(H2q); 
  isconj := isconj and temp;
 od;
 if isconj then rep:=g; break; fi;
 #if isconj then Add(ConjSet, g); fi;
od;

if rep = fail then return fail; fi;

N := Normalizer(GLq, H2q);
ConjSet := [];
for n in N do 
 Add(ConjSet, rep*n);
od;

return ConjSet;
end;

Test3 := function(H1, H2, q)
  local H1q, H2q, ConjSet, N, rep, GLq,n;

H1q := AsGroup(One(Integers mod q)*Elements(H1));
H2q := AsGroup(One(Integers mod q)*Elements(H2));
GLq := GL(dim, Integers mod q);

rep := RepresentativeAction(GLq, H1q, H2q);
if rep = fail then return fail; fi;

N := Normalizer(GLq, H1q);
for n in N do 
 Add(ConjSet, rep*n);
od;


return ConjSet;
end;

